Multiple zeta values, WZ-pairs and infinite sums computations

We combine the powerful method of Wilf-Zeilberger pairs with systematic theory of multiple zeta values to prove a large number of series identities due to Z.W. Sun, many of them have been long standing conjectures.

==> formula_collection.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    545814,      12383]
NotebookOptionsPosition[    540697,      12281]
NotebookOutlinePosition[    541112,      12297]
CellTagsIndexPosition[    541069,      12294]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
Here we give full formulas for each of the 10 examples in the article. 

Each example consists of two parts: a gray cell and a green cell. The gray \
cell is Mathematica code suitable for copy/paste; the green cell is for \
viewing. \
\>", "Text",
 CellChangeTimes->{{3.9045542846179466`*^9, 3.904554443893241*^9}, {
  3.9045632067568007`*^9, 3.9045632098169155`*^9}, {3.904563240602127*^9, 
  3.9045632410011544`*^9}},ExpressionUUID->"0b8a4cf5-a680-4844-9742-\
657b4bd23cfc"],

Cell[CellGroupData[{

Cell["Example I", "Subsubsection",
 CellChangeTimes->{{3.904280972798452*^9, 3.9042809897895584`*^9}, 
   3.9045542304303045`*^9},ExpressionUUID->"b3d24e9f-89c6-4535-91e2-\
ffcf05bae3f0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TraditionalForm", "@", 
  RowBox[{"HoldForm", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "a"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "b"}], ",", "k"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "+", "k"}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "c"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "d"}], ",", "k"}], "]"}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "==", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"a", " ", "b"}], "-", 
           RowBox[{"a", " ", "c"}], "-", 
           RowBox[{"b", " ", "c"}], "+", 
           SuperscriptBox["c", "2"], "+", 
           RowBox[{"c", " ", "d"}], "-", 
           RowBox[{"a", " ", "n"}], "-", 
           RowBox[{"b", " ", "n"}], "+", 
           RowBox[{"3", " ", "c", " ", "n"}], "+", 
           RowBox[{"2", " ", "d", " ", "n"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "a"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "b"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "a", "+", "c"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "b", "+", "c"}], ",", "n"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "+", "c", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "b"}], "+", "c", "+", "n"}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "c"}], ",", 
           RowBox[{"2", " ", "n"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "d"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "a", "-", "b", "+", "c", "+", "d"}], ",", "n"}], 
          "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.904280895857683*^9, 3.9042809228095603`*^9}, {
   3.9042834409021387`*^9, 3.9042834634303336`*^9}, 3.904304778225879*^9},
 CellLabel->
  "In[600]:=",ExpressionUUID->"8a9e0291-ac3e-4b9c-b74e-9bc5239ae5c0"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{
       TemplateBox[{
         RowBox[{"1", "+", "a"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "b"}], "k"},
        "Pochhammer"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d", "+", "k"}], ")"}], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "c"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "d"}], "k"},
        "Pochhammer"]}]]}], "\[LongEqual]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", " ", "b"}], "-", 
         RowBox[{"a", " ", "c"}], "-", 
         RowBox[{"b", " ", "c"}], "+", 
         SuperscriptBox["c", "2"], "+", 
         RowBox[{"c", " ", "d"}], "-", 
         RowBox[{"a", " ", "n"}], "-", 
         RowBox[{"b", " ", "n"}], "+", 
         RowBox[{"3", " ", "c", " ", "n"}], "+", 
         RowBox[{"2", " ", "d", " ", "n"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["n", "2"]}]}], ")"}], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "a"}], "n"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "b"}], "n"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "-", "a", "+", "c"}], "n"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "-", "b", "+", "c"}], "n"},
        "Pochhammer"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"b", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "a"}], "+", "c", "+", "n"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "b"}], "+", "c", "+", "n"}], ")"}], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "c"}], 
         RowBox[{"2", " ", "n"}]},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "d"}], "n"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "-", "a", "-", "b", "+", "c", "+", "d"}], "n"},
        "Pochhammer"]}]]}]}],
   HoldForm], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.904280923238206*^9, {3.9042834432962894`*^9, 3.9042834638232965`*^9}, 
   3.9043047785929327`*^9, 3.904554446732872*^9},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->
  "Out[600]//TraditionalForm=",ExpressionUUID->"cc35205c-748a-4ee7-94c3-\
2304657b57f8"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"af599b88-ed98-4ff6-8fcb-1f759a704850"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example II", "Subsubsection",
 CellChangeTimes->{{3.904280972798452*^9, 3.9042809897895584`*^9}, 
   3.904298400703393*^9, 
   3.9045542287839146`*^9},ExpressionUUID->"2c4215a7-a23e-4919-8e2b-\
0ec1988b05f4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TraditionalForm", "@", 
  RowBox[{"HoldForm", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "e", "+", 
             RowBox[{"2", " ", "k"}]}], ")"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "a"}], ",", "k"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "b"}], ",", "k"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "c"}], ",", "k"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "d"}], ",", "k"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "a", "-", "e", "-", "k"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "b", "+", "e", "+", "k"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "c", "+", "e", "+", "k"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "d", "+", "e", "+", "k"}], ")"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "-", "a", "+", "e"}], ",", "k"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "-", "b", "+", "e"}], ",", "k"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "-", "c", "+", "e"}], ",", "k"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "-", "d", "+", "e"}], ",", "k"}], "]"}]}], ")"}]}], 
        ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "==", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], " ", "b"}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "c"}], "+", 
           RowBox[{"2", " ", "a", " ", "b", " ", "c"}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "c"}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["c", "2"]}], "+", 
           RowBox[{"b", " ", 
            SuperscriptBox["c", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "d"}], "+", 
           RowBox[{"2", " ", "a", " ", "b", " ", "d"}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "d"}], "+", 
           RowBox[{"2", " ", "a", " ", "c", " ", "d"}], "+", 
           RowBox[{"2", " ", "b", " ", "c", " ", "d"}], "+", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "d"}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"b", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"c", " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", "e"}], "-", 
           RowBox[{"5", " ", "a", " ", "b", " ", "e"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", "e"}], "-", 
           RowBox[{"5", " ", "a", " ", "c", " ", "e"}], "-", 
           RowBox[{"5", " ", "b", " ", "c", " ", "e"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "-", 
           RowBox[{"5", " ", "a", " ", "d", " ", "e"}], "-", 
           RowBox[{"5", " ", "b", " ", "d", " ", "e"}], "-", 
           RowBox[{"5", " ", "c", " ", "d", " ", "e"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"6", " ", "a", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"6", " ", "b", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"6", " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"6", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", "n"}], "-", 
           RowBox[{"5", " ", "a", " ", "b", " ", "n"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", "n"}], "-", 
           RowBox[{"5", " ", "a", " ", "c", " ", "n"}], "-", 
           RowBox[{"5", " ", "b", " ", "c", " ", "n"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "-", 
           RowBox[{"5", " ", "a", " ", "d", " ", "n"}], "-", 
           RowBox[{"5", " ", "b", " ", "d", " ", "n"}], "-", 
           RowBox[{"5", " ", "c", " ", "d", " ", "n"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"12", " ", "a", " ", "e", " ", "n"}], "+", 
           RowBox[{"12", " ", "b", " ", "e", " ", "n"}], "+", 
           RowBox[{"12", " ", "c", " ", "e", " ", "n"}], "+", 
           RowBox[{"12", " ", "d", " ", "e", " ", "n"}], "-", 
           RowBox[{"15", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"6", " ", "a", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"6", " ", "b", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"6", " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"6", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"15", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["n", "3"]}]}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "a", "-", "b", "+", "e"}], ",", "n"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "a", "-", "c", "+", "e"}], ",", "n"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "b", "-", "c", "+", "e"}], ",", "n"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "a", "-", "d", "+", "e"}], ",", "n"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "b", "-", "d", "+", "e"}], ",", "n"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "c", "-", "d", "+", "e"}], ",", "n"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "-", "b", "+", "e", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "-", "c", "+", "e", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "b"}], "-", "c", "+", "e", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "-", "d", "+", "e", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "b"}], "-", "d", "+", "e", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "c"}], "-", "d", "+", "e", "+", "n"}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "a", "+", "e"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "b", "+", "e"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "c", "+", "e"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "d", "+", "e"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "a", "-", "b", "-", "c", "-", "d", "+", 
            RowBox[{"2", " ", "e"}]}], ",", 
           RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.904280895857683*^9, 3.9042809228095603`*^9}, {
   3.9042834409021387`*^9, 3.9042834634303336`*^9}, {3.9042979104333677`*^9, 
   3.9042979891064014`*^9}, 3.9043047759447756`*^9},
 CellLabel->
  "In[290]:=",ExpressionUUID->"759382a3-4cfc-480e-a7d7-85ae4eff4515"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "\[Infinity]"], 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", "+", "e", "+", 
          RowBox[{"2", " ", "k"}]}], ")"}], " ", 
        TemplateBox[{
          RowBox[{"1", "+", "a"}], "k"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "+", "b"}], "k"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "+", "c"}], "k"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "+", "d"}], "k"},
         "Pochhammer"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a", "-", "e", "-", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "b", "+", "e", "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "c", "+", "e", "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", "d", "+", "e", "+", "k"}], ")"}], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "a", "+", "e"}], "k"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "b", "+", "e"}], "k"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "c", "+", "e"}], "k"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "d", "+", "e"}], "k"},
         "Pochhammer"]}]]}]}], "\[LongEqual]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], "\[Infinity]"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", "b"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["b", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "c"}], "+", 
          RowBox[{"2", " ", "a", " ", "b", " ", "c"}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", "c"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{"b", " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "d"}], "+", 
          RowBox[{"2", " ", "a", " ", "b", " ", "d"}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", "d"}], "+", 
          RowBox[{"2", " ", "a", " ", "c", " ", "d"}], "+", 
          RowBox[{"2", " ", "b", " ", "c", " ", "d"}], "+", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "d"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"b", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"c", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", "e"}], "-", 
          RowBox[{"5", " ", "a", " ", "b", " ", "e"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"], " ", "e"}], "-", 
          RowBox[{"5", " ", "a", " ", "c", " ", "e"}], "-", 
          RowBox[{"5", " ", "b", " ", "c", " ", "e"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["c", "2"], " ", "e"}], "-", 
          RowBox[{"5", " ", "a", " ", "d", " ", "e"}], "-", 
          RowBox[{"5", " ", "b", " ", "d", " ", "e"}], "-", 
          RowBox[{"5", " ", "c", " ", "d", " ", "e"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "+", 
          RowBox[{"6", " ", "a", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"6", " ", "b", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"6", " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"6", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", "n"}], "-", 
          RowBox[{"5", " ", "a", " ", "b", " ", "n"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"], " ", "n"}], "-", 
          RowBox[{"5", " ", "a", " ", "c", " ", "n"}], "-", 
          RowBox[{"5", " ", "b", " ", "c", " ", "n"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "-", 
          RowBox[{"5", " ", "a", " ", "d", " ", "n"}], "-", 
          RowBox[{"5", " ", "b", " ", "d", " ", "n"}], "-", 
          RowBox[{"5", " ", "c", " ", "d", " ", "n"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "+", 
          RowBox[{"12", " ", "a", " ", "e", " ", "n"}], "+", 
          RowBox[{"12", " ", "b", " ", "e", " ", "n"}], "+", 
          RowBox[{"12", " ", "c", " ", "e", " ", "n"}], "+", 
          RowBox[{"12", " ", "d", " ", "e", " ", "n"}], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"6", " ", "a", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"6", " ", "b", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"6", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"6", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"15", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["n", "3"]}]}], ")"}], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "a", "-", "b", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "a", "-", "c", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "b", "-", "c", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "a", "-", "d", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "b", "-", "d", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "c", "-", "d", "+", "e"}], "n"},
         "Pochhammer"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "-", "b", "+", "e", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "-", "c", "+", "e", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "-", "c", "+", "e", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "-", "d", "+", "e", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "-", "d", "+", "e", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "c"}], "-", "d", "+", "e", "+", "n"}], ")"}], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "a", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "b", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "c", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "d", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "a", "-", "b", "-", "c", "-", "d", "+", 
            RowBox[{"2", " ", "e"}]}], 
          RowBox[{"2", " ", "n"}]},
         "Pochhammer"]}], ")"}]}]}]}],
   HoldForm], TraditionalForm]], "Output",
 CellChangeTimes->{{3.9042979649388323`*^9, 3.9042979895634003`*^9}, 
   3.9043047764253883`*^9},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->
  "Out[290]//TraditionalForm=",ExpressionUUID->"193865a5-c204-4661-bfd2-\
fd4b57e6afbf"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"e07cea4f-06a1-4f4c-83ee-6f77eac8e707"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example III", "Subsubsection",
 CellChangeTimes->{{3.904280972798452*^9, 3.9042810137773647`*^9}, {
   3.90430476534581*^9, 3.9043047659006634`*^9}, 
   3.9045542265300465`*^9},ExpressionUUID->"640ef13e-88cc-408a-b885-\
2ba6b9fd9446"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TraditionalForm", "@", 
  RowBox[{"HoldForm", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "b"}], "+", 
           RowBox[{"2", " ", "d"}], "+", 
           RowBox[{"2", " ", "k"}]}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "c"}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "a"}], "+", "d"}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "b", "+", "d"}], ",", "k"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "d", "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "-", "c", "+", 
           RowBox[{"2", " ", "d"}], "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}], "-", 
           RowBox[{"2", " ", "b"}], "+", 
           RowBox[{"2", " ", "d"}], "+", 
           RowBox[{"2", " ", "k"}]}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "d"}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "a"}], "-", "b", "+", "d"}], ",", "k"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "a"}], "-", "c", "+", 
            RowBox[{"2", " ", "d"}]}], ",", "k"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "==", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "a"}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"]}], "-", 
             RowBox[{"4", " ", "a", " ", "b"}], "+", 
             RowBox[{"2", " ", "c"}], "-", 
             RowBox[{"12", " ", "a", " ", "c"}], "+", 
             RowBox[{"4", " ", "b", " ", "c"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["c", "2"]}], "-", 
             RowBox[{"3", " ", "d"}], "+", 
             RowBox[{"20", " ", "a", " ", "d"}], "-", 
             RowBox[{"6", " ", "b", " ", "d"}], "-", 
             RowBox[{"12", " ", "c", " ", "d"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["d", "2"]}], "-", 
             RowBox[{"3", " ", "n"}], "+", 
             RowBox[{"20", " ", "a", " ", "n"}], "-", 
             RowBox[{"6", " ", "b", " ", "n"}], "-", 
             RowBox[{"12", " ", "c", " ", "n"}], "+", 
             RowBox[{"20", " ", "d", " ", "n"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["n", "2"]}]}], ")"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "a"}], "+", "d"}], ",", "n"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], "+", "b", "+", "d"}], ",", "n"}], "]"}], 
           " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "-", "c", "+", "d"}], ",", "n"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "a", "-", "c", "+", "d"}], ",", "n"}], "]"}], 
           " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{"2", " ", "a"}], "-", "b", "-", "c", "+", "d"}], ",", 
             "n"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "a"}], "+", "d", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "c"}], "+", "d", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "c", "+", "d", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "a"}], "-", 
             RowBox[{"2", " ", "b"}], "-", 
             RowBox[{"2", " ", "c"}], "+", 
             RowBox[{"2", " ", "d"}], "+", 
             RowBox[{"2", " ", "n"}]}], ")"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "d"}], ",", "n"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{"2", " ", "a"}], "-", "b", "+", "d"}], ",", "n"}], 
            "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{
              FractionBox["1", "2"], "+", "a", "-", "b", "-", "c", "+", "d"}],
              ",", "n"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "a"}], "-", "c", "+", 
              RowBox[{"2", " ", "d"}]}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.904280895857683*^9, 3.9042809228095603`*^9}, {
   3.904281028238546*^9, 3.904281036313111*^9}, {3.9043047401170835`*^9, 
   3.9043047701627645`*^9}, 3.904320758516068*^9},
 CellLabel->
  "In[300]:=",ExpressionUUID->"f5e9f1e9-057d-47f5-8a6e-c23d2995dd68"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "b"}], "+", 
         RowBox[{"2", " ", "d"}], "+", 
         RowBox[{"2", " ", "k"}]}], ")"}], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "c"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "+", "d"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "2"], "+", "b", "+", "d"}], "k"},
        "Pochhammer"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "d", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "a"}], "-", "c", "+", 
         RowBox[{"2", " ", "d"}], "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "a"}], "-", 
         RowBox[{"2", " ", "b"}], "+", 
         RowBox[{"2", " ", "d"}], "+", 
         RowBox[{"2", " ", "k"}]}], ")"}], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "d"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"2", " ", "a"}], "-", "b", "+", "d"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "-", "c", "+", 
           RowBox[{"2", " ", "d"}]}], "k"},
        "Pochhammer"]}]]}], "\[LongEqual]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], "\[Infinity]"], 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "a"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["a", "2"]}], "-", 
            RowBox[{"4", " ", "a", " ", "b"}], "+", 
            RowBox[{"2", " ", "c"}], "-", 
            RowBox[{"12", " ", "a", " ", "c"}], "+", 
            RowBox[{"4", " ", "b", " ", "c"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"]}], "-", 
            RowBox[{"3", " ", "d"}], "+", 
            RowBox[{"20", " ", "a", " ", "d"}], "-", 
            RowBox[{"6", " ", "b", " ", "d"}], "-", 
            RowBox[{"12", " ", "c", " ", "d"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"3", " ", "n"}], "+", 
            RowBox[{"20", " ", "a", " ", "n"}], "-", 
            RowBox[{"6", " ", "b", " ", "n"}], "-", 
            RowBox[{"12", " ", "c", " ", "n"}], "+", 
            RowBox[{"20", " ", "d", " ", "n"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          TemplateBox[{
            RowBox[{"1", "+", 
              RowBox[{"2", " ", "a"}], "+", "d"}], "n"},
           "Pochhammer"], " ", 
          TemplateBox[{
            RowBox[{
              FractionBox["1", "2"], "+", "b", "+", "d"}], "n"},
           "Pochhammer"], " ", 
          TemplateBox[{
            RowBox[{"1", "-", "c", "+", "d"}], "n"},
           "Pochhammer"], " ", 
          TemplateBox[{
            RowBox[{"1", "+", "a", "-", "c", "+", "d"}], "n"},
           "Pochhammer"], " ", 
          TemplateBox[{
            RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{"2", " ", "a"}], "-", "b", "-", "c", "+", "d"}], "n"},
           "Pochhammer"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "a"}], "+", "d", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "c"}], "+", "d", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "c", "+", "d", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "a"}], "-", 
            RowBox[{"2", " ", "b"}], "-", 
            RowBox[{"2", " ", "c"}], "+", 
            RowBox[{"2", " ", "d"}], "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          TemplateBox[{
            RowBox[{"1", "+", "d"}], "n"},
           "Pochhammer"], " ", 
          TemplateBox[{
            RowBox[{
              FractionBox["1", "2"], "+", 
              RowBox[{"2", " ", "a"}], "-", "b", "+", "d"}], "n"},
           "Pochhammer"], " ", 
          TemplateBox[{
            RowBox[{
              FractionBox["1", "2"], "+", "a", "-", "b", "-", "c", "+", "d"}],
             "n"},
           "Pochhammer"], " ", 
          TemplateBox[{
            RowBox[{"1", "+", 
              RowBox[{"2", " ", "a"}], "-", "c", "+", 
              RowBox[{"2", " ", "d"}]}], 
            RowBox[{"2", " ", "n"}]},
           "Pochhammer"]}], ")"}]}], ")"}]}]}]}],
   HoldForm], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.904280923238206*^9, 3.9042810367904243`*^9, {3.904304759830158*^9, 
   3.904304770459953*^9}, 3.9043207621172256`*^9},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->
  "Out[300]//TraditionalForm=",ExpressionUUID->"09d4252f-c95f-4fab-b7a0-\
1d4d8106d8c8"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"62949631-fc97-45ab-af62-b2423d68d299"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example IV", "Subsubsection",
 CellChangeTimes->{{3.904280972798452*^9, 3.9042810137773647`*^9}, {
   3.9043085093826323`*^9, 3.9043085099072866`*^9}, 
   3.9045542245471506`*^9},ExpressionUUID->"f3792cd3-a1c5-42fa-9a99-\
ff12ed119648"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TraditionalForm", "@", 
  RowBox[{"HoldForm", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "c"}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "a"}], "+", "d"}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "b", "+", "d"}], ",", "k"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "d"}], "+", 
           RowBox[{"2", " ", "k"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}], "-", 
           RowBox[{"2", " ", "b"}], "+", 
           RowBox[{"2", " ", "d"}], "+", 
           RowBox[{"2", " ", "k"}]}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "d"}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "a"}], "-", "b", "+", "d"}], ",", "k"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "a"}], "-", "c", "+", 
            RowBox[{"2", " ", "d"}]}], ",", "k"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "==", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"20", " ", "a"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "2"]}], "-", 
           RowBox[{"6", " ", "b"}], "-", 
           RowBox[{"8", " ", "a", " ", "b"}], "-", 
           RowBox[{"12", " ", "c"}], "-", 
           RowBox[{"24", " ", "a", " ", "c"}], "+", 
           RowBox[{"8", " ", "b", " ", "c"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["c", "2"]}], "+", 
           RowBox[{"20", " ", "d"}], "+", 
           RowBox[{"40", " ", "a", " ", "d"}], "-", 
           RowBox[{"12", " ", "b", " ", "d"}], "-", 
           RowBox[{"24", " ", "c", " ", "d"}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"20", " ", "n"}], "+", 
           RowBox[{"40", " ", "a", " ", "n"}], "-", 
           RowBox[{"12", " ", "b", " ", "n"}], "-", 
           RowBox[{"24", " ", "c", " ", "n"}], "+", 
           RowBox[{"40", " ", "d", " ", "n"}], "+", 
           RowBox[{"20", " ", 
            SuperscriptBox["n", "2"]}]}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "a"}], "+", "d"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "b", "+", "d"}], ",", "n"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "-", "c", "+", "d"}], ",", "n"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "c", "+", "d"}], ",", "n"}],
           "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "a"}], "-", "b", "-", "c", "+", "d"}], ",", 
           "n"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "d"}], "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}], "-", 
           RowBox[{"2", " ", "b"}], "+", 
           RowBox[{"2", " ", "d"}], "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "-", 
           RowBox[{"2", " ", "b"}], "-", 
           RowBox[{"2", " ", "c"}], "+", 
           RowBox[{"2", " ", "d"}], "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "-", "c", "+", 
           RowBox[{"2", " ", "d"}], "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "d"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "a"}], "-", "b", "+", "d"}], ",", "n"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "b", "-", "c", "+", "d"}], 
           ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "a"}], "-", "c", "+", 
            RowBox[{"2", " ", "d"}]}], ",", 
           RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.904280895857683*^9, 3.9042809228095603`*^9}, {
   3.904281028238546*^9, 3.904281036313111*^9}, 3.9043544554108124`*^9},
 CellLabel->
  "In[309]:=",ExpressionUUID->"61e5d881-bfbc-4083-82a5-c3d2ac72502c"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{"4", " ", 
       TemplateBox[{
         RowBox[{"1", "+", "c"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"2", " ", "a"}], "+", "d"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "2"], "+", "b", "+", "d"}], "k"},
        "Pochhammer"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "d"}], "+", 
         RowBox[{"2", " ", "k"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "a"}], "-", 
         RowBox[{"2", " ", "b"}], "+", 
         RowBox[{"2", " ", "d"}], "+", 
         RowBox[{"2", " ", "k"}]}], ")"}], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "2"], "+", "d"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"2", " ", "a"}], "-", "b", "+", "d"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "-", "c", "+", 
           RowBox[{"2", " ", "d"}]}], "k"},
        "Pochhammer"]}]]}], "\[LongEqual]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"20", " ", "a"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "2"]}], "-", 
          RowBox[{"6", " ", "b"}], "-", 
          RowBox[{"8", " ", "a", " ", "b"}], "-", 
          RowBox[{"12", " ", "c"}], "-", 
          RowBox[{"24", " ", "a", " ", "c"}], "+", 
          RowBox[{"8", " ", "b", " ", "c"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{"20", " ", "d"}], "+", 
          RowBox[{"40", " ", "a", " ", "d"}], "-", 
          RowBox[{"12", " ", "b", " ", "d"}], "-", 
          RowBox[{"24", " ", "c", " ", "d"}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"20", " ", "n"}], "+", 
          RowBox[{"40", " ", "a", " ", "n"}], "-", 
          RowBox[{"12", " ", "b", " ", "n"}], "-", 
          RowBox[{"24", " ", "c", " ", "n"}], "+", 
          RowBox[{"40", " ", "d", " ", "n"}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "a"}], "+", "d"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "2"], "+", "b", "+", "d"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "2"], "-", "c", "+", "d"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "c", "+", "d"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "a"}], "-", "b", "-", "c", "+", "d"}], "n"},
         "Pochhammer"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "a"}], "-", 
          RowBox[{"2", " ", "b"}], "+", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "a"}], "-", 
          RowBox[{"2", " ", "b"}], "-", 
          RowBox[{"2", " ", "c"}], "+", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "a"}], "-", "c", "+", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "2"], "+", "d"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "2"], "+", 
            RowBox[{"2", " ", "a"}], "-", "b", "+", "d"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "b", "-", "c", "+", "d"}], 
          "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "+", 
            RowBox[{"2", " ", "a"}], "-", "c", "+", 
            RowBox[{"2", " ", "d"}]}], 
          RowBox[{"2", " ", "n"}]},
         "Pochhammer"]}], ")"}]}]}]}],
   HoldForm], TraditionalForm]], "Output",
 CellChangeTimes->{3.904280923238206*^9, 3.9042810367904243`*^9, 
  3.9043544560696616`*^9},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->
  "Out[309]//TraditionalForm=",ExpressionUUID->"4dc62a0f-6e0e-4f71-931c-\
a0b3761721a1"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"a2c50a28-758f-4d69-90c4-fa5cf59a4206"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example V", "Subsubsection",
 CellChangeTimes->{{3.904280972798452*^9, 3.9042810137773647`*^9}, {
   3.9043085093826323`*^9, 3.9043085099072866`*^9}, 3.9043207109388514`*^9, 
   3.9045542234400206`*^9},ExpressionUUID->"5218dee5-b81d-49e0-980d-\
9d974f655459"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TraditionalForm", "@", 
  RowBox[{"HoldForm", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "a"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "b"}], ",", "k"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "+", "k"}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "c"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "d"}], ",", "k"}], "]"}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "==", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "b", " ", "c"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "2"], " ", "c"}], "+", 
           RowBox[{"a", " ", "b", " ", 
            SuperscriptBox["c", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "b", " ", "d"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "2"], " ", "d"}], "+", 
           RowBox[{"a", " ", "c", " ", "d"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "c", " ", "d"}], "+", 
           RowBox[{"b", " ", "c", " ", "d"}], "+", 
           RowBox[{"3", " ", "a", " ", "b", " ", "c", " ", "d"}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "c", " ", "d"}], "-", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "d"}], "-", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "d"}], "-", 
           RowBox[{"2", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d"}], "+", 
           RowBox[{
            SuperscriptBox["c", "3"], " ", "d"}], "+", 
           RowBox[{"a", " ", "b", " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"c", " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"2", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"2", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"c", " ", 
            SuperscriptBox["d", "3"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "n"}], "-", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "n"}], "+", 
           RowBox[{"2", " ", "a", " ", "c", " ", "n"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "c", " ", "n"}], "+", 
           RowBox[{"2", " ", "b", " ", "c", " ", "n"}], "+", 
           RowBox[{"6", " ", "a", " ", "b", " ", "c", " ", "n"}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "c", " ", "n"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "-", 
           RowBox[{"3", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "-", 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["c", "3"], " ", "n"}], "+", 
           RowBox[{"2", " ", "a", " ", "d", " ", "n"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "d", " ", "n"}], "+", 
           RowBox[{"2", " ", "b", " ", "d", " ", "n"}], "+", 
           RowBox[{"6", " ", "a", " ", "b", " ", "d", " ", "n"}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "-", 
           RowBox[{"6", " ", "c", " ", "d", " ", "n"}], "-", 
           RowBox[{"11", " ", "a", " ", "c", " ", "d", " ", "n"}], "-", 
           RowBox[{"11", " ", "b", " ", "c", " ", "d", " ", "n"}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"3", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"10", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["d", "3"], " ", "n"}], "+", 
           RowBox[{"4", " ", "a", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"8", " ", "a", " ", "b", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"8", " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"13", " ", "a", " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"13", " ", "b", " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"8", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"13", " ", "a", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"13", " ", "b", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"29", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"13", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"14", " ", "a", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"14", " ", "b", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"28", " ", "c", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"28", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"21", " ", 
            SuperscriptBox["n", "4"]}]}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "a"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "b"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "a", "+", "c"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "b", "+", "c"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "a", "+", "d"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "b", "+", "d"}], ",", "n"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "+", "c", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "b"}], "+", "c", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "+", "d", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "b"}], "+", "d", "+", "n"}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "c"}], ",", 
           RowBox[{"2", " ", "n"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "d"}], ",", 
           RowBox[{"2", " ", "n"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "-", "a", "-", "b", "+", "c", "+", "d"}], ",", 
           RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.904280895857683*^9, 3.9042809228095603`*^9}, {
   3.904281028238546*^9, 3.904281036313111*^9}, 3.904320721584963*^9, {
   3.904320786056119*^9, 3.904320807185725*^9}, 3.9043544520027843`*^9},
 CellLabel->
  "In[308]:=",ExpressionUUID->"34c629cb-ad4b-4c64-af41-84d3f0d4b197"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{
       TemplateBox[{
         RowBox[{"1", "+", "a"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "b"}], "k"},
        "Pochhammer"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d", "+", "k"}], ")"}], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "c"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "d"}], "k"},
        "Pochhammer"]}]]}], "\[LongEqual]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], "\[Infinity]"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["b", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "b", " ", "c"}], "-", 
          RowBox[{"a", " ", 
           SuperscriptBox["b", "2"], " ", "c"}], "+", 
          RowBox[{"a", " ", "b", " ", 
           SuperscriptBox["c", "2"]}], "-", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "b", " ", "d"}], "-", 
          RowBox[{"a", " ", 
           SuperscriptBox["b", "2"], " ", "d"}], "+", 
          RowBox[{"a", " ", "c", " ", "d"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "c", " ", "d"}], "+", 
          RowBox[{"b", " ", "c", " ", "d"}], "+", 
          RowBox[{"3", " ", "a", " ", "b", " ", "c", " ", "d"}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", "c", " ", "d"}], "-", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "d"}], "-", 
          RowBox[{"2", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "d"}], "-", 
          RowBox[{"2", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "d"}], "+", 
          RowBox[{
           SuperscriptBox["c", "3"], " ", "d"}], "+", 
          RowBox[{"a", " ", "b", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"c", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"2", " ", "a", " ", "c", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"2", " ", "b", " ", "c", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"c", " ", 
           SuperscriptBox["d", "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "n"}], "-", 
          RowBox[{"2", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "n"}], "+", 
          RowBox[{"2", " ", "a", " ", "c", " ", "n"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "c", " ", "n"}], "+", 
          RowBox[{"2", " ", "b", " ", "c", " ", "n"}], "+", 
          RowBox[{"6", " ", "a", " ", "b", " ", "c", " ", "n"}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", "c", " ", "n"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "-", 
          RowBox[{"3", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "-", 
          RowBox[{"3", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["c", "3"], " ", "n"}], "+", 
          RowBox[{"2", " ", "a", " ", "d", " ", "n"}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "d", " ", "n"}], "+", 
          RowBox[{"2", " ", "b", " ", "d", " ", "n"}], "+", 
          RowBox[{"6", " ", "a", " ", "b", " ", "d", " ", "n"}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "-", 
          RowBox[{"6", " ", "c", " ", "d", " ", "n"}], "-", 
          RowBox[{"11", " ", "a", " ", "c", " ", "d", " ", "n"}], "-", 
          RowBox[{"11", " ", "b", " ", "c", " ", "d", " ", "n"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "-", 
          RowBox[{"3", " ", "a", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "-", 
          RowBox[{"3", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "+", 
          RowBox[{"10", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["d", "3"], " ", "n"}], "+", 
          RowBox[{"4", " ", "a", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"4", " ", "b", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"8", " ", "a", " ", "b", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"8", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"13", " ", "a", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"13", " ", "b", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"8", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"13", " ", "a", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"13", " ", "b", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"29", " ", "c", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"13", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"14", " ", "a", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"14", " ", "b", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"28", " ", "c", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"28", " ", "d", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["n", "4"]}]}], ")"}], " ", 
        TemplateBox[{
          RowBox[{"1", "+", "a"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "+", "b"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "a", "+", "c"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "b", "+", "c"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "a", "+", "d"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "b", "+", "d"}], "n"},
         "Pochhammer"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "c", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "+", "c", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "d", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "+", "d", "+", "n"}], ")"}], " ", 
        TemplateBox[{
          RowBox[{"1", "+", "c"}], 
          RowBox[{"2", " ", "n"}]},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "+", "d"}], 
          RowBox[{"2", " ", "n"}]},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "-", "a", "-", "b", "+", "c", "+", "d"}], 
          RowBox[{"2", " ", "n"}]},
         "Pochhammer"]}], ")"}]}]}]}],
   HoldForm], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.904280923238206*^9, 3.9042810367904243`*^9, {3.904320793358326*^9, 
   3.904320808071941*^9}, 3.9043544527497625`*^9},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->
  "Out[308]//TraditionalForm=",ExpressionUUID->"6d4f556b-7d63-4504-b3ad-\
95346691e876"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"2e21f168-84c4-4ff2-ac4a-29fb6b8bd4c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example VI", "Subsubsection",
 CellChangeTimes->{{3.904280972798452*^9, 3.9042810137773647`*^9}, {
   3.9043085093826323`*^9, 3.9043085099072866`*^9}, 3.9043207109388514`*^9, 
   3.904321431612422*^9, 
   3.9045542215850487`*^9},ExpressionUUID->"ac3765c2-cfa7-4065-b465-\
7ba03a364435"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TraditionalForm", "@", 
  RowBox[{"HoldForm", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "a", "+", "e", "+", 
           RowBox[{"2", " ", "k"}]}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "a"}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "b"}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "c"}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "d"}], ",", "k"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "e", "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "a", "-", "b", "+", "e", "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "a", "-", "c", "+", "e", "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "a", "-", "d", "+", "e", "+", "k"}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "e"}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "a", "-", "b", "+", "e"}], ",", "k"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "a", "-", "c", "+", "e"}], ",", "k"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "a", "-", "d", "+", "e"}], ",", "k"}], "]"}]}], 
        ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "==", 
    RowBox[{"-", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "n"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["a", "4"], " ", "b", " ", "c", " ", "d"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "d"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", "d"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "d"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "d"}], "-", 
             RowBox[{"a", " ", 
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["c", "2"], " ", "d"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", "d"}], "-", 
             RowBox[{"a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "3"], " ", "d"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["d", "2"]}], "-", 
             RowBox[{"a", " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", 
              SuperscriptBox["d", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"]}], "-", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"]}], "-", 
             RowBox[{"a", " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["d", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "3"]}], "-", 
             RowBox[{"a", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["d", "3"]}], "-", 
             RowBox[{"a", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["a", "4"], " ", "e"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "5"], " ", "e"}], "+", 
             RowBox[{
              SuperscriptBox["a", "6"], " ", "e"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", "e"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["a", "4"], " ", "b", " ", "e"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "5"], " ", "b", " ", "e"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", "e"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["b", "2"], " ", "e"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["b", "2"], " ", "e"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "3"], " ", "e"}], "-", 
             RowBox[{
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["b", "3"], " ", "e"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "3"], " ", "c", " ", "e"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["a", "4"], " ", "c", " ", "e"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "5"], " ", "c", " ", "e"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "e"}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", "c", " ", "e"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["a", "4"], " ", "b", " ", "c", " ", "e"}], "-", 
             RowBox[{"a", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "e"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "e"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "e"}], "-", 
             RowBox[{"a", " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", "e"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", "e"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "e"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["c", "2"], " ", "e"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["c", "2"], " ", "e"}], "-", 
             RowBox[{"a", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "e"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "e"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "e"}], "-", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "e"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "e"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "3"], " ", "e"}], "-", 
             RowBox[{
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["c", "3"], " ", "e"}], "-", 
             RowBox[{"a", " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", "e"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", "e"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "3"], " ", "d", " ", "e"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["a", "4"], " ", "d", " ", "e"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "5"], " ", "d", " ", "e"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "e"}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", "d", " ", "e"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["a", "4"], " ", "b", " ", "d", " ", "e"}], "-", 
             RowBox[{"a", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "-", 
             RowBox[{"a", " ", 
              SuperscriptBox["b", "3"], " ", "d", " ", "e"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "3"], " ", "d", " ", "e"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "e"}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["a", "3"], " ", "c", " ", "d", " ", "e"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["a", "4"], " ", "c", " ", "d", " ", "e"}], "-", 
             RowBox[{"4", " ", "a", " ", "b", " ", "c", " ", "d", " ", "e"}], 
             "+", 
             RowBox[{"17", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "d", " ", 
              "e"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", "c", " ", "d", " ", 
              "e"}], "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "e"}], "-", 
             RowBox[{"8", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "e"}], "+", 
             RowBox[{
              SuperscriptBox["b", "3"], " ", "c", " ", "d", " ", "e"}], "+", 
             RowBox[{"a", " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", "d", " ", "e"}], "-", 
             RowBox[{"a", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "+", 
             RowBox[{"b", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "-", 
             RowBox[{"8", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "+", 
             RowBox[{"3", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "-", 
             RowBox[{"a", " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", "e"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", "e"}], "+", 
             RowBox[{"b", " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", "e"}], "+", 
             RowBox[{"a", " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", "e"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "-", 
             RowBox[{"a", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "-", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "-", 
             RowBox[{"a", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["a", "3"], " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "+", 
             RowBox[{"b", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "-", 
             RowBox[{"8", " ", "a", " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "+", 
             RowBox[{"3", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "-", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "+", 
             RowBox[{"2", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "+", 
             RowBox[{"3", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "e"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["d", "3"], " ", "e"}], "-", 
             RowBox[{
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["d", "3"], " ", "e"}], "-", 
             RowBox[{"a", " ", "b", " ", 
              SuperscriptBox["d", "3"], " ", "e"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["d", "3"], " ", "e"}], "-", 
             RowBox[{"a", " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", "e"}], "+", 
             RowBox[{
              SuperscriptBox["a", "2"], " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", "e"}], "+", 
             RowBox[{"b", " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", "e"}], "+", 
             RowBox[{"a", " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", "e"}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "5"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"19", " ", 
              SuperscriptBox["a", "4"], " ", "b", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["a", "3"], " ", "c", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"19", " ", 
              SuperscriptBox["a", "4"], " ", "c", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"7", " ", "a", " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"37", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"34", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"14", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"17", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b", "3"], " ", "c", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"14", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"17", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"4", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"b", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"2", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["a", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"25", " ", 
              SuperscriptBox["a", "3"], " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"19", " ", 
              SuperscriptBox["a", "4"], " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"7", " ", "a", " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"37", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"34", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"14", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"17", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b", "3"], " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["b", "3"], " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"7", " ", "a", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"37", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"34", " ", 
              SuperscriptBox["a", "3"], " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"5", " ", "b", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"43", " ", "a", " ", "b", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"38", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"10", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"10", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b", "3"], " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"14", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"17", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"10", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"10", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["c", "3"], " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"b", " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"14", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"b", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"14", " ", "a", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"17", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"4", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"14", " ", "a", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"17", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"10", " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"10", " ", "a", " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"4", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"2", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"b", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"2", " ", "a", " ", "b", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"c", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"2", " ", "a", " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "2"]}], "-", 
             RowBox[{"b", " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "2"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"33", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"26", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"8", " ", "a", " ", "b", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"46", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"47", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"16", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"3", " ", "a", " ", 
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"8", " ", "a", " ", "c", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"46", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"47", " ", 
              SuperscriptBox["a", "3"], " ", "c", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"4", " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"45", " ", "a", " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"61", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"19", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["b", "3"], " ", "c", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"16", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"8", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"19", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"3", " ", "a", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"b", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"8", " ", "a", " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"46", " ", 
              SuperscriptBox["a", "2"], " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"47", " ", 
              SuperscriptBox["a", "3"], " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"4", " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"45", " ", "a", " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"61", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"19", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["b", "3"], " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"4", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"45", " ", "a", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"61", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"27", " ", "b", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"51", " ", "a", " ", "b", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"19", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"9", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["c", "3"], " ", "d", " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"16", " ", "a", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"8", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"19", " ", "a", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"8", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"19", " ", "a", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"9", " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "3"]}], "-", 
             RowBox[{"3", " ", "a", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"b", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"c", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "3"]}], "+", 
             RowBox[{"7", " ", "a", " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"41", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["e", "4"]}], "+", 
             RowBox[{"44", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"3", " ", "b", " ", 
              SuperscriptBox["e", "4"]}], "+", 
             RowBox[{"37", " ", "a", " ", "b", " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"57", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "4"]}], "+", 
             RowBox[{"18", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"3", " ", "c", " ", 
              SuperscriptBox["e", "4"]}], "+", 
             RowBox[{"37", " ", "a", " ", "c", " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"57", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"18", " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "4"]}], "+", 
             RowBox[{"48", " ", "a", " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "4"]}], "+", 
             RowBox[{"18", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"7", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"3", " ", "d", " ", 
              SuperscriptBox["e", "4"]}], "+", 
             RowBox[{"37", " ", "a", " ", "d", " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"57", " ", 
              SuperscriptBox["a", "2"], " ", "d", " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"18", " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "4"]}], "+", 
             RowBox[{"48", " ", "a", " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"18", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "4"]}], "+", 
             RowBox[{"48", " ", "a", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"22", " ", "b", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"7", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "4"]}], "+", 
             RowBox[{"18", " ", "a", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"7", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{"7", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "4"]}], "-", 
             RowBox[{
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "4"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["e", "5"]}], "-", 
             RowBox[{"25", " ", "a", " ", 
              SuperscriptBox["e", "5"]}], "+", 
             RowBox[{"41", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["e", "5"]}], "+", 
             RowBox[{"11", " ", "b", " ", 
              SuperscriptBox["e", "5"]}], "-", 
             RowBox[{"34", " ", "a", " ", "b", " ", 
              SuperscriptBox["e", "5"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "5"]}], "+", 
             RowBox[{"11", " ", "c", " ", 
              SuperscriptBox["e", "5"]}], "-", 
             RowBox[{"34", " ", "a", " ", "c", " ", 
              SuperscriptBox["e", "5"]}], "+", 
             RowBox[{"14", " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "5"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "5"]}], "+", 
             RowBox[{"11", " ", "d", " ", 
              SuperscriptBox["e", "5"]}], "-", 
             RowBox[{"34", " ", "a", " ", "d", " ", 
              SuperscriptBox["e", "5"]}], "+", 
             RowBox[{"14", " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "5"]}], "+", 
             RowBox[{"14", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "5"]}], "+", 
             RowBox[{"5", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "5"]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["e", "6"]}], "+", 
             RowBox[{"20", " ", "a", " ", 
              SuperscriptBox["e", "6"]}], "-", 
             RowBox[{"8", " ", "b", " ", 
              SuperscriptBox["e", "6"]}], "-", 
             RowBox[{"8", " ", "c", " ", 
              SuperscriptBox["e", "6"]}], "-", 
             RowBox[{"8", " ", "d", " ", 
              SuperscriptBox["e", "6"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["e", "7"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "4"], " ", "n"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "5"], " ", "n"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "6"], " ", "n"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", "n"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["a", "4"], " ", "b", " ", "n"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "5"], " ", "b", " ", "n"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", "n"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["b", "2"], " ", "n"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["b", "2"], " ", "n"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "3"], " ", "n"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["b", "3"], " ", "n"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "3"], " ", "c", " ", "n"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["a", "4"], " ", "c", " ", "n"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "5"], " ", "c", " ", "n"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "n"}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", "c", " ", "n"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["a", "4"], " ", "b", " ", "c", " ", "n"}], "-", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "n"}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "n"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "n"}], "-", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", "n"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", "n"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "n"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["c", "2"], " ", "n"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["c", "2"], " ", "n"}], "-", 
             RowBox[{"2", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "n"}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "n"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "n"}], "-", 
             RowBox[{"4", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "n"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "n"}], "-", 
             RowBox[{"a", " ", 
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["c", "2"], " ", "n"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "3"], " ", "n"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["c", "3"], " ", "n"}], "-", 
             RowBox[{"2", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", "n"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", "n"}], "-", 
             RowBox[{"a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "3"], " ", "n"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "3"], " ", "d", " ", "n"}], "+", 
             RowBox[{"10", " ", 
              SuperscriptBox["a", "4"], " ", "d", " ", "n"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "5"], " ", "d", " ", "n"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "n"}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", "d", " ", "n"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["a", "4"], " ", "b", " ", "d", " ", "n"}], "-", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "-", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["b", "3"], " ", "d", " ", "n"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "3"], " ", "d", " ", "n"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "n"}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox["a", "3"], " ", "c", " ", "d", " ", "n"}], "+", 
             RowBox[{"15", " ", 
              SuperscriptBox["a", "4"], " ", "c", " ", "d", " ", "n"}], "-", 
             RowBox[{"8", " ", "a", " ", "b", " ", "c", " ", "d", " ", "n"}], 
             "+", 
             RowBox[{"34", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "d", " ", 
              "n"}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", "c", " ", "d", " ", 
              "n"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "n"}], "-", 
             RowBox[{"16", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "n"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "n"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", "d", " ", "n"}], "-", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
             RowBox[{"2", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
             RowBox[{"16", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
             RowBox[{
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", "n"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", "n"}], "+", 
             RowBox[{"2", " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", "n"}], "-", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", "n"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "-", 
             RowBox[{"2", " ", "a", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "-", 
             RowBox[{"4", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "-", 
             RowBox[{"a", " ", 
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "-", 
             RowBox[{"2", " ", "a", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["a", "3"], " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "+", 
             RowBox[{"2", " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "-", 
             RowBox[{"16", " ", "a", " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "+", 
             RowBox[{"2", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "-", 
             RowBox[{
              SuperscriptBox["b", "3"], " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "-", 
             RowBox[{"4", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "+", 
             RowBox[{"4", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "+", 
             RowBox[{"2", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "-", 
             RowBox[{"a", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "-", 
             RowBox[{"b", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["d", "2"], " ", "n"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["d", "3"], " ", "n"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["d", "3"], " ", "n"}], "-", 
             RowBox[{"2", " ", "a", " ", "b", " ", 
              SuperscriptBox["d", "3"], " ", "n"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["d", "3"], " ", "n"}], "-", 
             RowBox[{"a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["d", "3"], " ", "n"}], "-", 
             RowBox[{"2", " ", "a", " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", "n"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", "n"}], "+", 
             RowBox[{"2", " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", "n"}], "-", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", "n"}], "-", 
             RowBox[{"a", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "3"], " ", "n"}], "-", 
             RowBox[{"b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "3"], " ", "n"}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["a", "3"], " ", "e", " ", "n"}], "-", 
             RowBox[{"47", " ", 
              SuperscriptBox["a", "4"], " ", "e", " ", "n"}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["a", "5"], " ", "e", " ", "n"}], "-", 
             RowBox[{"26", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "e", " ", "n"}], "+", 
             RowBox[{"92", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", "e", " ", "n"}], "-", 
             RowBox[{"71", " ", 
              SuperscriptBox["a", "4"], " ", "b", " ", "e", " ", "n"}], "+", 
             RowBox[{"8", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "-", 
             RowBox[{"53", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "+", 
             RowBox[{"55", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "+", 
             RowBox[{"8", " ", "a", " ", 
              SuperscriptBox["b", "3"], " ", "e", " ", "n"}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "3"], " ", "e", " ", "n"}], "-", 
             RowBox[{"26", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", "e", " ", "n"}], "+", 
             RowBox[{"92", " ", 
              SuperscriptBox["a", "3"], " ", "c", " ", "e", " ", "n"}], "-", 
             RowBox[{"71", " ", 
              SuperscriptBox["a", "4"], " ", "c", " ", "e", " ", "n"}], "+", 
             RowBox[{"26", " ", "a", " ", "b", " ", "c", " ", "e", " ", "n"}],
              "-", 
             RowBox[{"137", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "e", " ", 
              "n"}], "+", 
             RowBox[{"136", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", "c", " ", "e", " ", 
              "n"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "e", " ", "n"}], "+", 
             RowBox[{"53", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "e", " ", "n"}], "-", 
             RowBox[{"76", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "e", " ", "n"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", "e", " ", "n"}], "+", 
             RowBox[{"11", " ", "a", " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", "e", " ", "n"}], "+", 
             RowBox[{"8", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "-", 
             RowBox[{"53", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "+", 
             RowBox[{"55", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "-", 
             RowBox[{"4", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "+", 
             RowBox[{"53", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "-", 
             RowBox[{"76", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "+", 
             RowBox[{"23", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "+", 
             RowBox[{"8", " ", "a", " ", 
              SuperscriptBox["c", "3"], " ", "e", " ", "n"}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "3"], " ", "e", " ", "n"}], "-", 
             RowBox[{"4", " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", "e", " ", "n"}], "+", 
             RowBox[{"11", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", "e", " ", "n"}], "-", 
             RowBox[{"26", " ", 
              SuperscriptBox["a", "2"], " ", "d", " ", "e", " ", "n"}], "+", 
             RowBox[{"92", " ", 
              SuperscriptBox["a", "3"], " ", "d", " ", "e", " ", "n"}], "-", 
             RowBox[{"71", " ", 
              SuperscriptBox["a", "4"], " ", "d", " ", "e", " ", "n"}], "+", 
             RowBox[{"26", " ", "a", " ", "b", " ", "d", " ", "e", " ", "n"}],
              "-", 
             RowBox[{"137", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "e", " ", 
              "n"}], "+", 
             RowBox[{"136", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", "d", " ", "e", " ", 
              "n"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", "n"}], "+", 
             RowBox[{"53", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
             RowBox[{"76", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["b", "3"], " ", "d", " ", "e", " ", "n"}], "+", 
             RowBox[{"11", " ", "a", " ", 
              SuperscriptBox["b", "3"], " ", "d", " ", "e", " ", "n"}], "+", 
             RowBox[{"26", " ", "a", " ", "c", " ", "d", " ", "e", " ", "n"}],
              "-", 
             RowBox[{"137", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "e", " ", 
              "n"}], "+", 
             RowBox[{"136", " ", 
              SuperscriptBox["a", "3"], " ", "c", " ", "d", " ", "e", " ", 
              "n"}], "-", 
             RowBox[{"18", " ", "b", " ", "c", " ", "d", " ", "e", " ", "n"}],
              "+", 
             RowBox[{
             "158", " ", "a", " ", "b", " ", "c", " ", "d", " ", "e", " ", 
              "n"}], "-", 
             RowBox[{"176", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "d", " ", 
              "e", " ", "n"}], "-", 
             RowBox[{"37", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "e", " ", 
              "n"}], "+", 
             RowBox[{"55", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "e", " ", 
              "n"}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", "d", " ", "e", " ", 
              "n"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "+", 
             RowBox[{"53", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
             RowBox[{"76", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
             RowBox[{"37", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "+", 
             RowBox[{"55", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", "e", " ", "n"}], "+", 
             RowBox[{"11", " ", "a", " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", "e", " ", "n"}], "-", 
             RowBox[{"3", " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", "e", " ", "n"}], "+", 
             RowBox[{"8", " ", "a", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
             RowBox[{"53", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
             RowBox[{"55", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
             RowBox[{"4", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
             RowBox[{"53", " ", "a", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
             RowBox[{"76", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
             RowBox[{"23", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
             RowBox[{"4", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
             RowBox[{"53", " ", "a", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
             RowBox[{"76", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
             RowBox[{"37", " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
             RowBox[{"55", " ", "a", " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
             RowBox[{"23", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
             RowBox[{"5", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
             RowBox[{"8", " ", "a", " ", 
              SuperscriptBox["d", "3"], " ", "e", " ", "n"}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["d", "3"], " ", "e", " ", "n"}], "-", 
             RowBox[{"4", " ", "b", " ", 
              SuperscriptBox["d", "3"], " ", "e", " ", "n"}], "+", 
             RowBox[{"11", " ", "a", " ", "b", " ", 
              SuperscriptBox["d", "3"], " ", "e", " ", "n"}], "-", 
             RowBox[{"4", " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", "e", " ", "n"}], "+", 
             RowBox[{"11", " ", "a", " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", "e", " ", "n"}], "-", 
             RowBox[{"3", " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", "e", " ", "n"}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"175", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"139", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"44", " ", "a", " ", "b", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"249", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"262", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"90", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"143", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"20", " ", "a", " ", 
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"44", " ", "a", " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"249", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"262", " ", 
              SuperscriptBox["a", "3"], " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"22", " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"245", " ", "a", " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"362", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"124", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"90", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"143", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"45", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"124", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"20", " ", "a", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"7", " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"44", " ", "a", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"249", " ", 
              SuperscriptBox["a", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"262", " ", 
              SuperscriptBox["a", "3"], " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"22", " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"245", " ", "a", " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"362", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"124", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["b", "3"], " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"22", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"245", " ", "a", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"362", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"145", " ", "b", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"322", " ", "a", " ", "b", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"53", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"45", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"124", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"53", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"7", " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"90", " ", "a", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"143", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"45", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"124", " ", "a", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"45", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"124", " ", "a", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"53", " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "-", 
             RowBox[{"20", " ", "a", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"7", " ", "b", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"7", " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "2"], " ", "n"}], "+", 
             RowBox[{"50", " ", "a", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"289", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "+", 
             RowBox[{"315", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"22", " ", "b", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "+", 
             RowBox[{"266", " ", "a", " ", "b", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"427", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "+", 
             RowBox[{"145", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"22", " ", "c", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "+", 
             RowBox[{"266", " ", "a", " ", "c", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"427", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"130", " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "+", 
             RowBox[{"379", " ", "a", " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"59", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "+", 
             RowBox[{"145", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"59", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"22", " ", "d", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "+", 
             RowBox[{"266", " ", "a", " ", "d", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"427", " ", 
              SuperscriptBox["a", "2"], " ", "d", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"130", " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "+", 
             RowBox[{"379", " ", "a", " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"59", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"130", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "+", 
             RowBox[{"379", " ", "a", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"173", " ", "b", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"59", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"45", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "+", 
             RowBox[{"145", " ", "a", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"59", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"59", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "3"], " ", "n"}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["e", "4"], " ", "n"}], "-", 
             RowBox[{"221", " ", "a", " ", 
              SuperscriptBox["e", "4"], " ", "n"}], "+", 
             RowBox[{"371", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["e", "4"], " ", "n"}], "+", 
             RowBox[{"99", " ", "b", " ", 
              SuperscriptBox["e", "4"], " ", "n"}], "-", 
             RowBox[{"322", " ", "a", " ", "b", " ", 
              SuperscriptBox["e", "4"], " ", "n"}], "+", 
             RowBox[{"51", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "4"], " ", "n"}], "+", 
             RowBox[{"99", " ", "c", " ", 
              SuperscriptBox["e", "4"], " ", "n"}], "-", 
             RowBox[{"322", " ", "a", " ", "c", " ", 
              SuperscriptBox["e", "4"], " ", "n"}], "+", 
             RowBox[{"138", " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "4"], " ", "n"}], "+", 
             RowBox[{"51", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "4"], " ", "n"}], "+", 
             RowBox[{"99", " ", "d", " ", 
              SuperscriptBox["e", "4"], " ", "n"}], "-", 
             RowBox[{"322", " ", "a", " ", "d", " ", 
              SuperscriptBox["e", "4"], " ", "n"}], "+", 
             RowBox[{"138", " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "4"], " ", "n"}], "+", 
             RowBox[{"138", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "4"], " ", "n"}], "+", 
             RowBox[{"51", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "4"], " ", "n"}], "-", 
             RowBox[{"64", " ", 
              SuperscriptBox["e", "5"], " ", "n"}], "+", 
             RowBox[{"220", " ", "a", " ", 
              SuperscriptBox["e", "5"], " ", "n"}], "-", 
             RowBox[{"92", " ", "b", " ", 
              SuperscriptBox["e", "5"], " ", "n"}], "-", 
             RowBox[{"92", " ", "c", " ", 
              SuperscriptBox["e", "5"], " ", "n"}], "-", 
             RowBox[{"92", " ", "d", " ", 
              SuperscriptBox["e", "5"], " ", "n"}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox["e", "6"], " ", "n"}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"42", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"26", " ", 
              SuperscriptBox["a", "5"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"84", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"65", " ", 
              SuperscriptBox["a", "4"], " ", "b", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"8", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"50", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"8", " ", "a", " ", 
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"84", " ", 
              SuperscriptBox["a", "3"], " ", "c", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"65", " ", 
              SuperscriptBox["a", "4"], " ", "c", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"24", " ", "a", " ", "b", " ", "c", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"126", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"130", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", "c", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"50", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"78", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"13", " ", "a", " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"8", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"50", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"50", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"78", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"28", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"8", " ", "a", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4", " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"13", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"24", " ", 
              SuperscriptBox["a", "2"], " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"84", " ", 
              SuperscriptBox["a", "3"], " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"65", " ", 
              SuperscriptBox["a", "4"], " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"24", " ", "a", " ", "b", " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"126", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"130", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"50", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"78", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["b", "3"], " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"13", " ", "a", " ", 
              SuperscriptBox["b", "3"], " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"24", " ", "a", " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"126", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"130", " ", 
              SuperscriptBox["a", "3"], " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"16", " ", "b", " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"144", " ", "a", " ", "b", " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"185", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"34", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"68", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"50", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"78", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"34", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"68", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"13", " ", "a", " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"5", " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"8", " ", "a", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"50", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"50", " ", "a", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"78", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"28", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"50", " ", "a", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"78", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"34", " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"68", " ", "a", " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"8", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"28", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"9", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"8", " ", "a", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"13", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4", " ", "b", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"13", " ", "a", " ", "b", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"4", " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"13", " ", "a", " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"5", " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"84", " ", 
              SuperscriptBox["a", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"306", " ", 
              SuperscriptBox["a", "3"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"244", " ", 
              SuperscriptBox["a", "4"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"80", " ", "a", " ", "b", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"446", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"475", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["b", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"168", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"273", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["b", "3"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"42", " ", "a", " ", 
              SuperscriptBox["b", "3"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"80", " ", "a", " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"446", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"475", " ", 
              SuperscriptBox["a", "3"], " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"40", " ", "b", " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"442", " ", "a", " ", "b", " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"688", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"84", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"257", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"168", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"273", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"84", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"257", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"37", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["c", "3"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"42", " ", "a", " ", 
              SuperscriptBox["c", "3"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"18", " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"80", " ", "a", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"446", " ", 
              SuperscriptBox["a", "2"], " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"475", " ", 
              SuperscriptBox["a", "3"], " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"40", " ", "b", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"442", " ", "a", " ", "b", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"688", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"84", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"257", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["b", "3"], " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"40", " ", "c", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"442", " ", "a", " ", "c", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"688", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"258", " ", "b", " ", "c", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{
             "655", " ", "a", " ", "b", " ", "c", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"119", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"84", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"257", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"119", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"18", " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"168", " ", "a", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"273", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"84", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"257", " ", "a", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"37", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"84", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"257", " ", "a", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"119", " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"37", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["d", "3"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"42", " ", "a", " ", 
              SuperscriptBox["d", "3"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"18", " ", "b", " ", 
              SuperscriptBox["d", "3"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"18", " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", "e", " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"132", " ", "a", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"756", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"830", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"60", " ", "b", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"712", " ", "a", " ", "b", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"1169", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"126", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"424", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"60", " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"712", " ", "a", " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"1169", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"350", " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"1090", " ", "a", " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"188", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"126", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"424", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"188", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"60", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"712", " ", "a", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"1169", " ", 
              SuperscriptBox["a", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"350", " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"1090", " ", "a", " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"188", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"350", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"1090", " ", "a", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"521", " ", "b", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"188", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"126", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"424", " ", "a", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"188", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"188", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"774", " ", "a", " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"1316", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"354", " ", "b", " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"1191", " ", "a", " ", "b", " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"204", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"354", " ", "c", " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"1191", " ", "a", " ", "c", " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"537", " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"204", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"354", " ", "d", " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"1191", " ", "a", " ", "d", " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"537", " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"537", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"204", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"282", " ", 
              SuperscriptBox["e", "4"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"988", " ", "a", " ", 
              SuperscriptBox["e", "4"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"432", " ", "b", " ", 
              SuperscriptBox["e", "4"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"432", " ", "c", " ", 
              SuperscriptBox["e", "4"], " ", 
              SuperscriptBox["n", "2"]}], "-", 
             RowBox[{"432", " ", "d", " ", 
              SuperscriptBox["e", "4"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"284", " ", 
              SuperscriptBox["e", "5"], " ", 
              SuperscriptBox["n", "2"]}], "+", 
             RowBox[{"48", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"176", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"141", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"48", " ", "a", " ", "b", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"264", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"282", " ", 
              SuperscriptBox["a", "3"], " ", "b", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"104", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"169", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"28", " ", "a", " ", 
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"48", " ", "a", " ", "c", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"264", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"282", " ", 
              SuperscriptBox["a", "3"], " ", "c", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"24", " ", "b", " ", "c", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"264", " ", "a", " ", "b", " ", "c", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"423", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"169", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["b", "3"], " ", "c", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"104", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"169", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"52", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"169", " ", "a", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"28", " ", "a", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"14", " ", "b", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"48", " ", "a", " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"264", " ", 
              SuperscriptBox["a", "2"], " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"282", " ", 
              SuperscriptBox["a", "3"], " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"24", " ", "b", " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"264", " ", "a", " ", "b", " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"423", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"169", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["b", "3"], " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"24", " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"264", " ", "a", " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"423", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"152", " ", "b", " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"424", " ", "a", " ", "b", " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"85", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"52", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"169", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"85", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"14", " ", 
              SuperscriptBox["c", "3"], " ", "d", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"104", " ", "a", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"169", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"52", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"169", " ", "a", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"52", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"169", " ", "a", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"85", " ", "b", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"29", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"28", " ", "a", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"14", " ", "b", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"14", " ", "c", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"152", " ", "a", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"868", " ", 
              SuperscriptBox["a", "2"], " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"957", " ", 
              SuperscriptBox["a", "3"], " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"72", " ", "b", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"840", " ", "a", " ", "b", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"1393", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"156", " ", 
              SuperscriptBox["b", "2"], " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"534", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"42", " ", 
              SuperscriptBox["b", "3"], " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"72", " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"840", " ", "a", " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"1393", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"416", " ", "b", " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"1351", " ", "a", " ", "b", " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"254", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"156", " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"534", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"254", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"42", " ", 
              SuperscriptBox["c", "3"], " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"72", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"840", " ", "a", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"1393", " ", 
              SuperscriptBox["a", "2"], " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"416", " ", "b", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"1351", " ", "a", " ", "b", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"254", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"416", " ", "c", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"1351", " ", "a", " ", "c", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"675", " ", "b", " ", "c", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"254", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"156", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"534", " ", "a", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"254", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"254", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"42", " ", 
              SuperscriptBox["d", "3"], " ", "e", " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"112", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"1340", " ", "a", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"2293", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"628", " ", "b", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"2152", " ", "a", " ", "b", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"394", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"628", " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"2152", " ", "a", " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"1013", " ", "b", " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"394", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"628", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"2152", " ", "a", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"1013", " ", "b", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"1013", " ", "c", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"394", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"656", " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"2321", " ", "a", " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"1055", " ", "b", " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"1055", " ", "c", " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "3"]}], "-", 
             RowBox[{"1055", " ", "d", " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"844", " ", 
              SuperscriptBox["e", "4"], " ", 
              SuperscriptBox["n", "3"]}], "+", 
             RowBox[{"64", " ", "a", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"368", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"408", " ", 
              SuperscriptBox["a", "3"], " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"32", " ", "b", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"368", " ", "a", " ", "b", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"612", " ", 
              SuperscriptBox["a", "2"], " ", "b", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"246", " ", "a", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"21", " ", 
              SuperscriptBox["b", "3"], " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"32", " ", "c", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"368", " ", "a", " ", "c", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"612", " ", 
              SuperscriptBox["a", "2"], " ", "c", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"184", " ", "b", " ", "c", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"612", " ", "a", " ", "b", " ", "c", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"123", " ", 
              SuperscriptBox["b", "2"], " ", "c", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"246", " ", "a", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"123", " ", "b", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"21", " ", 
              SuperscriptBox["c", "3"], " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"32", " ", "d", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"368", " ", "a", " ", "d", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"612", " ", 
              SuperscriptBox["a", "2"], " ", "d", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"184", " ", "b", " ", "d", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"612", " ", "a", " ", "b", " ", "d", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"123", " ", 
              SuperscriptBox["b", "2"], " ", "d", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"184", " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"612", " ", "a", " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"316", " ", "b", " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"123", " ", 
              SuperscriptBox["c", "2"], " ", "d", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"246", " ", "a", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"123", " ", "b", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"123", " ", "c", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"21", " ", 
              SuperscriptBox["d", "3"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"96", " ", "e", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"1144", " ", "a", " ", "e", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"1966", " ", 
              SuperscriptBox["a", "2"], " ", "e", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"552", " ", "b", " ", "e", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"1906", " ", "a", " ", "b", " ", "e", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"369", " ", 
              SuperscriptBox["b", "2"], " ", "e", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"552", " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"1906", " ", "a", " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"928", " ", "b", " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"369", " ", 
              SuperscriptBox["c", "2"], " ", "e", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"552", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"1906", " ", "a", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"928", " ", "b", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"928", " ", "c", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"369", " ", 
              SuperscriptBox["d", "2"], " ", "e", " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"848", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"3014", " ", "a", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"1417", " ", "b", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"1417", " ", "c", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "4"]}], "-", 
             RowBox[{"1417", " ", "d", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"1477", " ", 
              SuperscriptBox["e", "3"], " ", 
              SuperscriptBox["n", "4"]}], "+", 
             RowBox[{"32", " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"384", " ", "a", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"664", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"192", " ", "b", " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"664", " ", "a", " ", "b", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"135", " ", 
              SuperscriptBox["b", "2"], " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"192", " ", "c", " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"664", " ", "a", " ", "c", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"332", " ", "b", " ", "c", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"135", " ", 
              SuperscriptBox["c", "2"], " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"192", " ", "d", " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"664", " ", "a", " ", "d", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"332", " ", "b", " ", "d", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"332", " ", "c", " ", "d", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"135", " ", 
              SuperscriptBox["d", "2"], " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"576", " ", "e", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"2054", " ", "a", " ", "e", " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"996", " ", "b", " ", "e", " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"996", " ", "c", " ", "e", " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"996", " ", "d", " ", "e", " ", 
              SuperscriptBox["n", "5"]}], "+", 
             RowBox[{"1525", " ", 
              SuperscriptBox["e", "2"], " ", 
              SuperscriptBox["n", "5"]}], "-", 
             RowBox[{"160", " ", 
              SuperscriptBox["n", "6"]}], "+", 
             RowBox[{"574", " ", "a", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"287", " ", "b", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"287", " ", "c", " ", 
              SuperscriptBox["n", "6"]}], "-", 
             RowBox[{"287", " ", "d", " ", 
              SuperscriptBox["n", "6"]}], "+", 
             RowBox[{"861", " ", "e", " ", 
              SuperscriptBox["n", "6"]}], "+", 
             RowBox[{"205", " ", 
              SuperscriptBox["n", "7"]}]}], ")"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "a"}], ",", "n"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "b"}], ",", "n"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "c"}], ",", "n"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "d"}], ",", "n"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "-", "b", "+", "e"}], ",", "n"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "-", "c", "+", "e"}], ",", "n"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "a", "-", "b", "-", "c", "+", "e"}], ",", 
             "n"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "-", "d", "+", "e"}], ",", "n"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "a", "-", "b", "-", "d", "+", "e"}], ",", 
             "n"}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "a", "-", "c", "-", "d", "+", "e"}], ",", 
             "n"}], "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"a", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"b", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"c", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"d", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "b"}], "+", "e", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "c"}], "+", "e", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "-", "c", "+", "e", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "d"}], "+", "e", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "b", "-", "d", "+", "e", "+", "n"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"a", "-", "c", "-", "d", "+", "e", "+", "n"}], ")"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "e"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "a", "-", "b", "+", "e"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "a", "-", "c", "+", "e"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "a", "-", "d", "+", "e"}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"1", "+", "a", "-", "b", "-", "c", "-", "d", "+", 
              RowBox[{"2", " ", "e"}]}], ",", 
             RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.904280895857683*^9, 3.9042809228095603`*^9}, {
   3.904281028238546*^9, 3.904281036313111*^9}, 3.904320721584963*^9, {
   3.904320786056119*^9, 3.904320807185725*^9}, {3.9043214398944254`*^9, 
   3.9043214925260787`*^9}},
 CellLabel->
  "In[306]:=",ExpressionUUID->"5f584eb4-0dd6-4821-9407-78f49131758c"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "a", "+", "e", "+", 
         RowBox[{"2", " ", "k"}]}], ")"}], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "a"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "b"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "c"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "d"}], "k"},
        "Pochhammer"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "e", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "a", "-", "b", "+", "e", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "a", "-", "c", "+", "e", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "a", "-", "d", "+", "e", "+", "k"}], ")"}], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "e"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "a", "-", "b", "+", "e"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "a", "-", "c", "+", "e"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "a", "-", "d", "+", "e"}], "k"},
        "Pochhammer"]}]]}], "\[LongEqual]", 
    RowBox[{"-", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "1"}], "\[Infinity]"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["a", "4"], " ", "b", " ", "c", " ", "d"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", "d"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "d"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["c", "2"], " ", "d"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", "d"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "3"], " ", "d"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"a", " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "3"]}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["d", "3"]}], "-", 
           RowBox[{"a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["a", "4"], " ", "e"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "5"], " ", "e"}], "+", 
           RowBox[{
            SuperscriptBox["a", "6"], " ", "e"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "e"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["a", "4"], " ", "b", " ", "e"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "5"], " ", "b", " ", "e"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "e"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["b", "2"], " ", "e"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["b", "2"], " ", "e"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "3"], " ", "e"}], "-", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["b", "3"], " ", "e"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", "e"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["a", "4"], " ", "c", " ", "e"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "5"], " ", "c", " ", "e"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "e"}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "c", " ", "e"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["a", "4"], " ", "b", " ", "c", " ", "e"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "e"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "e"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "e"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", "e"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", "e"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "-", 
           RowBox[{"a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "-", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "3"], " ", "e"}], "-", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["c", "3"], " ", "e"}], "-", 
           RowBox[{"a", " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", "e"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", "e"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "3"], " ", "d", " ", "e"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["a", "4"], " ", "d", " ", "e"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "5"], " ", "d", " ", "e"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "e"}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "d", " ", "e"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["a", "4"], " ", "b", " ", "d", " ", "e"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "3"], " ", "d", " ", "e"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "3"], " ", "d", " ", "e"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "e"}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", "d", " ", "e"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["a", "4"], " ", "c", " ", "d", " ", "e"}], "-", 
           RowBox[{"4", " ", "a", " ", "b", " ", "c", " ", "d", " ", "e"}], 
           "+", 
           RowBox[{"17", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "d", " ", 
            "e"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "c", " ", "d", " ", 
            "e"}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "e"}], "-", 
           RowBox[{"8", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "e"}], "+", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", "c", " ", "d", " ", "e"}], "+", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", "d", " ", "e"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "+", 
           RowBox[{"b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "-", 
           RowBox[{"8", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "+", 
           RowBox[{"3", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", "e"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", "e"}], "+", 
           RowBox[{"b", " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", "e"}], "+", 
           RowBox[{"a", " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", "e"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"a", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"a", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"8", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"3", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"2", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"3", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "3"], " ", "e"}], "-", 
           RowBox[{
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["d", "3"], " ", "e"}], "-", 
           RowBox[{"a", " ", "b", " ", 
            SuperscriptBox["d", "3"], " ", "e"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["d", "3"], " ", "e"}], "-", 
           RowBox[{"a", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", "e"}], "+", 
           RowBox[{
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", "e"}], "+", 
           RowBox[{"b", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", "e"}], "+", 
           RowBox[{"a", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", "e"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "5"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"19", " ", 
            SuperscriptBox["a", "4"], " ", "b", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"19", " ", 
            SuperscriptBox["a", "4"], " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"7", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"37", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"34", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"14", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"17", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"14", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"17", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"4", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"b", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"2", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["a", "3"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"19", " ", 
            SuperscriptBox["a", "4"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"7", " ", "a", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"37", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"34", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"14", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"17", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["b", "3"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"7", " ", "a", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"37", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"34", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"5", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"43", " ", "a", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"38", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"10", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"10", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"14", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"17", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"10", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"10", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["c", "3"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"b", " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"14", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"14", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"17", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"4", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"14", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"17", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"10", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"10", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"4", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"2", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"b", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"2", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"c", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"2", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"b", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"33", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"8", " ", "a", " ", "b", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"46", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"47", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"16", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"3", " ", "a", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"8", " ", "a", " ", "c", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"46", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"47", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"4", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"45", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"61", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"19", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", "c", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"16", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"8", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"19", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"3", " ", "a", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"b", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"8", " ", "a", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"46", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"47", " ", 
            SuperscriptBox["a", "3"], " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"4", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"45", " ", "a", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"61", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"19", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"4", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"45", " ", "a", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"61", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"27", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"51", " ", "a", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"19", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"9", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["c", "3"], " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"16", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"8", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"19", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"8", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"19", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"9", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"3", " ", "a", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"b", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"c", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"7", " ", "a", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"41", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["e", "4"]}], "+", 
           RowBox[{"44", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox["e", "4"]}], "+", 
           RowBox[{"37", " ", "a", " ", "b", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"57", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "4"]}], "+", 
           RowBox[{"18", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"3", " ", "c", " ", 
            SuperscriptBox["e", "4"]}], "+", 
           RowBox[{"37", " ", "a", " ", "c", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"57", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"18", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "4"]}], "+", 
           RowBox[{"48", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "4"]}], "+", 
           RowBox[{"18", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"7", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"3", " ", "d", " ", 
            SuperscriptBox["e", "4"]}], "+", 
           RowBox[{"37", " ", "a", " ", "d", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"57", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"18", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "4"]}], "+", 
           RowBox[{"48", " ", "a", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"18", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "4"]}], "+", 
           RowBox[{"48", " ", "a", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"22", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "4"]}], "+", 
           RowBox[{"18", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"7", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"7", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "4"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["e", "5"]}], "-", 
           RowBox[{"25", " ", "a", " ", 
            SuperscriptBox["e", "5"]}], "+", 
           RowBox[{"41", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["e", "5"]}], "+", 
           RowBox[{"11", " ", "b", " ", 
            SuperscriptBox["e", "5"]}], "-", 
           RowBox[{"34", " ", "a", " ", "b", " ", 
            SuperscriptBox["e", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "5"]}], "+", 
           RowBox[{"11", " ", "c", " ", 
            SuperscriptBox["e", "5"]}], "-", 
           RowBox[{"34", " ", "a", " ", "c", " ", 
            SuperscriptBox["e", "5"]}], "+", 
           RowBox[{"14", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "5"]}], "+", 
           RowBox[{"11", " ", "d", " ", 
            SuperscriptBox["e", "5"]}], "-", 
           RowBox[{"34", " ", "a", " ", "d", " ", 
            SuperscriptBox["e", "5"]}], "+", 
           RowBox[{"14", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "5"]}], "+", 
           RowBox[{"14", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "5"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "5"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["e", "6"]}], "+", 
           RowBox[{"20", " ", "a", " ", 
            SuperscriptBox["e", "6"]}], "-", 
           RowBox[{"8", " ", "b", " ", 
            SuperscriptBox["e", "6"]}], "-", 
           RowBox[{"8", " ", "c", " ", 
            SuperscriptBox["e", "6"]}], "-", 
           RowBox[{"8", " ", "d", " ", 
            SuperscriptBox["e", "6"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["e", "7"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "4"], " ", "n"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "5"], " ", "n"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "6"], " ", "n"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "n"}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["a", "4"], " ", "b", " ", "n"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "5"], " ", "b", " ", "n"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "n"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["b", "2"], " ", "n"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["b", "2"], " ", "n"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "3"], " ", "n"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["b", "3"], " ", "n"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", "n"}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["a", "4"], " ", "c", " ", "n"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "5"], " ", "c", " ", "n"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "n"}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "c", " ", "n"}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["a", "4"], " ", "b", " ", "c", " ", "n"}], "-", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "n"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "n"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "n"}], "-", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", "n"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", "n"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "-", 
           RowBox[{"2", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "-", 
           RowBox[{"4", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "3"], " ", "n"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["c", "3"], " ", "n"}], "-", 
           RowBox[{"2", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", "n"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", "n"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "3"], " ", "n"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "3"], " ", "d", " ", "n"}], "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["a", "4"], " ", "d", " ", "n"}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "5"], " ", "d", " ", "n"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "n"}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "d", " ", "n"}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["a", "4"], " ", "b", " ", "d", " ", "n"}], "-", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "-", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["b", "3"], " ", "d", " ", "n"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "3"], " ", "d", " ", "n"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "n"}], "-", 
           RowBox[{"20", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", "d", " ", "n"}], "+", 
           RowBox[{"15", " ", 
            SuperscriptBox["a", "4"], " ", "c", " ", "d", " ", "n"}], "-", 
           RowBox[{"8", " ", "a", " ", "b", " ", "c", " ", "d", " ", "n"}], 
           "+", 
           RowBox[{"34", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "d", " ", 
            "n"}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "c", " ", "d", " ", 
            "n"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "n"}], "-", 
           RowBox[{"16", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "n"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "n"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", "d", " ", "n"}], "-", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
           RowBox[{"2", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
           RowBox[{"16", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", "n"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", "n"}], "+", 
           RowBox[{"2", " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", "n"}], "-", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", "n"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"2", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"4", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"2", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"2", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"16", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"4", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"2", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"b", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "3"], " ", "n"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["d", "3"], " ", "n"}], "-", 
           RowBox[{"2", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "3"], " ", "n"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["d", "3"], " ", "n"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "3"], " ", "n"}], "-", 
           RowBox[{"2", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", "n"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", "n"}], "+", 
           RowBox[{"2", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", "n"}], "-", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", "n"}], "-", 
           RowBox[{"a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "3"], " ", "n"}], "-", 
           RowBox[{"b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "3"], " ", "n"}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["a", "3"], " ", "e", " ", "n"}], "-", 
           RowBox[{"47", " ", 
            SuperscriptBox["a", "4"], " ", "e", " ", "n"}], "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["a", "5"], " ", "e", " ", "n"}], "-", 
           RowBox[{"26", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "e", " ", "n"}], "+", 
           RowBox[{"92", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "e", " ", "n"}], "-", 
           RowBox[{"71", " ", 
            SuperscriptBox["a", "4"], " ", "b", " ", "e", " ", "n"}], "+", 
           RowBox[{"8", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"53", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"55", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"8", " ", "a", " ", 
            SuperscriptBox["b", "3"], " ", "e", " ", "n"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "3"], " ", "e", " ", "n"}], "-", 
           RowBox[{"26", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "e", " ", "n"}], "+", 
           RowBox[{"92", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", "e", " ", "n"}], "-", 
           RowBox[{"71", " ", 
            SuperscriptBox["a", "4"], " ", "c", " ", "e", " ", "n"}], "+", 
           RowBox[{"26", " ", "a", " ", "b", " ", "c", " ", "e", " ", "n"}], 
           "-", 
           RowBox[{"137", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "e", " ", 
            "n"}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "c", " ", "e", " ", 
            "n"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "e", " ", "n"}], "+", 
           RowBox[{"53", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "e", " ", "n"}], "-", 
           RowBox[{"76", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "e", " ", "n"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", "e", " ", "n"}], "+", 
           RowBox[{"11", " ", "a", " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", "e", " ", "n"}], "+", 
           RowBox[{"8", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"53", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"55", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"53", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"76", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"23", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"8", " ", "a", " ", 
            SuperscriptBox["c", "3"], " ", "e", " ", "n"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "3"], " ", "e", " ", "n"}], "-", 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", "e", " ", "n"}], "+", 
           RowBox[{"11", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", "e", " ", "n"}], "-", 
           RowBox[{"26", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", "e", " ", "n"}], "+", 
           RowBox[{"92", " ", 
            SuperscriptBox["a", "3"], " ", "d", " ", "e", " ", "n"}], "-", 
           RowBox[{"71", " ", 
            SuperscriptBox["a", "4"], " ", "d", " ", "e", " ", "n"}], "+", 
           RowBox[{"26", " ", "a", " ", "b", " ", "d", " ", "e", " ", "n"}], 
           "-", 
           RowBox[{"137", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "e", " ", 
            "n"}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "d", " ", "e", " ", 
            "n"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", "n"}], "+", 
           RowBox[{"53", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
           RowBox[{"76", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "3"], " ", "d", " ", "e", " ", "n"}], "+", 
           RowBox[{"11", " ", "a", " ", 
            SuperscriptBox["b", "3"], " ", "d", " ", "e", " ", "n"}], "+", 
           RowBox[{"26", " ", "a", " ", "c", " ", "d", " ", "e", " ", "n"}], 
           "-", 
           RowBox[{"137", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "e", " ", 
            "n"}], "+", 
           RowBox[{"136", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", "d", " ", "e", " ", 
            "n"}], "-", 
           RowBox[{"18", " ", "b", " ", "c", " ", "d", " ", "e", " ", "n"}], 
           "+", 
           RowBox[{
           "158", " ", "a", " ", "b", " ", "c", " ", "d", " ", "e", " ", 
            "n"}], "-", 
           RowBox[{"176", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "d", " ", "e", 
            " ", "n"}], "-", 
           RowBox[{"37", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "e", " ", 
            "n"}], "+", 
           RowBox[{"55", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "e", " ", 
            "n"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", "d", " ", "e", " ", 
            "n"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "+", 
           RowBox[{"53", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
           RowBox[{"76", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
           RowBox[{"37", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "+", 
           RowBox[{"55", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", "e", " ", "n"}], "+", 
           RowBox[{"11", " ", "a", " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", "e", " ", "n"}], "-", 
           RowBox[{"3", " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", "e", " ", "n"}], "+", 
           RowBox[{"8", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"53", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"55", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"53", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"76", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"23", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"4", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"53", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"76", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"37", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"55", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"23", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"5", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"8", " ", "a", " ", 
            SuperscriptBox["d", "3"], " ", "e", " ", "n"}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "3"], " ", "e", " ", "n"}], "-", 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox["d", "3"], " ", "e", " ", "n"}], "+", 
           RowBox[{"11", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "3"], " ", "e", " ", "n"}], "-", 
           RowBox[{"4", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", "e", " ", "n"}], "+", 
           RowBox[{"11", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", "e", " ", "n"}], "-", 
           RowBox[{"3", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", "e", " ", "n"}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"175", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"139", " ", 
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"44", " ", "a", " ", "b", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"249", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"262", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"90", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"143", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"20", " ", "a", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"44", " ", "a", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"249", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"262", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"22", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"245", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"362", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"124", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"90", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"143", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"45", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"124", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"20", " ", "a", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"7", " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"44", " ", "a", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"249", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"262", " ", 
            SuperscriptBox["a", "3"], " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"22", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"245", " ", "a", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"362", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"124", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["b", "3"], " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"22", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"245", " ", "a", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"362", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"145", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"322", " ", "a", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"53", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"45", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"124", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"53", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"90", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"143", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"45", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"124", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"45", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"124", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"53", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"20", " ", "a", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"7", " ", "b", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"7", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"50", " ", "a", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"289", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "+", 
           RowBox[{"315", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"22", " ", "b", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "+", 
           RowBox[{"266", " ", "a", " ", "b", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"427", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"45", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "+", 
           RowBox[{"145", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"22", " ", "c", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "+", 
           RowBox[{"266", " ", "a", " ", "c", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"427", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"130", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "+", 
           RowBox[{"379", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"59", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"45", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "+", 
           RowBox[{"145", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"59", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"22", " ", "d", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "+", 
           RowBox[{"266", " ", "a", " ", "d", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"427", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"130", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "+", 
           RowBox[{"379", " ", "a", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"59", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"130", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "+", 
           RowBox[{"379", " ", "a", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"173", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"59", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"45", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "+", 
           RowBox[{"145", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"59", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"59", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["e", "4"], " ", "n"}], "-", 
           RowBox[{"221", " ", "a", " ", 
            SuperscriptBox["e", "4"], " ", "n"}], "+", 
           RowBox[{"371", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["e", "4"], " ", "n"}], "+", 
           RowBox[{"99", " ", "b", " ", 
            SuperscriptBox["e", "4"], " ", "n"}], "-", 
           RowBox[{"322", " ", "a", " ", "b", " ", 
            SuperscriptBox["e", "4"], " ", "n"}], "+", 
           RowBox[{"51", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "4"], " ", "n"}], "+", 
           RowBox[{"99", " ", "c", " ", 
            SuperscriptBox["e", "4"], " ", "n"}], "-", 
           RowBox[{"322", " ", "a", " ", "c", " ", 
            SuperscriptBox["e", "4"], " ", "n"}], "+", 
           RowBox[{"138", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "4"], " ", "n"}], "+", 
           RowBox[{"51", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "4"], " ", "n"}], "+", 
           RowBox[{"99", " ", "d", " ", 
            SuperscriptBox["e", "4"], " ", "n"}], "-", 
           RowBox[{"322", " ", "a", " ", "d", " ", 
            SuperscriptBox["e", "4"], " ", "n"}], "+", 
           RowBox[{"138", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "4"], " ", "n"}], "+", 
           RowBox[{"138", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "4"], " ", "n"}], "+", 
           RowBox[{"51", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "4"], " ", "n"}], "-", 
           RowBox[{"64", " ", 
            SuperscriptBox["e", "5"], " ", "n"}], "+", 
           RowBox[{"220", " ", "a", " ", 
            SuperscriptBox["e", "5"], " ", "n"}], "-", 
           RowBox[{"92", " ", "b", " ", 
            SuperscriptBox["e", "5"], " ", "n"}], "-", 
           RowBox[{"92", " ", "c", " ", 
            SuperscriptBox["e", "5"], " ", "n"}], "-", 
           RowBox[{"92", " ", "d", " ", 
            SuperscriptBox["e", "5"], " ", "n"}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox["e", "6"], " ", "n"}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"42", " ", 
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["a", "5"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"84", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"65", " ", 
            SuperscriptBox["a", "4"], " ", "b", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"8", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"8", " ", "a", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"84", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"65", " ", 
            SuperscriptBox["a", "4"], " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"24", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"126", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"130", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"50", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"78", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"13", " ", "a", " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"8", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"50", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"78", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"28", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"8", " ", "a", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"13", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"84", " ", 
            SuperscriptBox["a", "3"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"65", " ", 
            SuperscriptBox["a", "4"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"24", " ", "a", " ", "b", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"126", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"130", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"50", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"78", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "3"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"13", " ", "a", " ", 
            SuperscriptBox["b", "3"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"24", " ", "a", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"126", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"130", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"16", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"144", " ", "a", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"185", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"34", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"68", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"50", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"78", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"34", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"68", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"13", " ", "a", " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"5", " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"8", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"50", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"50", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"78", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"28", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"4", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"50", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"78", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"34", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"68", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"28", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"9", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"8", " ", "a", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"13", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"13", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"4", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"13", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"5", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"84", " ", 
            SuperscriptBox["a", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"306", " ", 
            SuperscriptBox["a", "3"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"244", " ", 
            SuperscriptBox["a", "4"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"80", " ", "a", " ", "b", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"446", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"475", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["b", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"168", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"273", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["b", "3"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"42", " ", "a", " ", 
            SuperscriptBox["b", "3"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"80", " ", "a", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"446", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"475", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"40", " ", "b", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"442", " ", "a", " ", "b", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"688", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"84", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"257", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"168", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"273", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"84", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"257", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"37", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["c", "3"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"42", " ", "a", " ", 
            SuperscriptBox["c", "3"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"18", " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"80", " ", "a", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"446", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"475", " ", 
            SuperscriptBox["a", "3"], " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"40", " ", "b", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"442", " ", "a", " ", "b", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"688", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"84", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"257", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["b", "3"], " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"40", " ", "c", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"442", " ", "a", " ", "c", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"688", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"258", " ", "b", " ", "c", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{
           "655", " ", "a", " ", "b", " ", "c", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"119", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"84", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"257", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"119", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"168", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"273", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"84", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"257", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"37", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"84", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"257", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"119", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"37", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["d", "3"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"42", " ", "a", " ", 
            SuperscriptBox["d", "3"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"18", " ", "b", " ", 
            SuperscriptBox["d", "3"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"18", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"132", " ", "a", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"756", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"830", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"60", " ", "b", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"712", " ", "a", " ", "b", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"1169", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"126", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"424", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"60", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"712", " ", "a", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"1169", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"350", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"1090", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"188", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"126", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"424", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"188", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"60", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"712", " ", "a", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"1169", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"350", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"1090", " ", "a", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"188", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"350", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"1090", " ", "a", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"521", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"188", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"126", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"424", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"188", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"188", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"30", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"774", " ", "a", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"1316", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"354", " ", "b", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"1191", " ", "a", " ", "b", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"204", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"354", " ", "c", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"1191", " ", "a", " ", "c", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"537", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"204", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"354", " ", "d", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"1191", " ", "a", " ", "d", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"537", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"537", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"204", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"282", " ", 
            SuperscriptBox["e", "4"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"988", " ", "a", " ", 
            SuperscriptBox["e", "4"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"432", " ", "b", " ", 
            SuperscriptBox["e", "4"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"432", " ", "c", " ", 
            SuperscriptBox["e", "4"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"432", " ", "d", " ", 
            SuperscriptBox["e", "4"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"284", " ", 
            SuperscriptBox["e", "5"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"48", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"176", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"141", " ", 
            SuperscriptBox["a", "4"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"48", " ", "a", " ", "b", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"264", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"282", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"104", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"169", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"28", " ", "a", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"48", " ", "a", " ", "c", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"264", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"282", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"24", " ", "b", " ", "c", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"264", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"423", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"169", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["b", "3"], " ", "c", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"104", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"169", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"52", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"169", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"28", " ", "a", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"14", " ", "b", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"48", " ", "a", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"264", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"282", " ", 
            SuperscriptBox["a", "3"], " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"24", " ", "b", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"264", " ", "a", " ", "b", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"423", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"169", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["b", "3"], " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"24", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"264", " ", "a", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"423", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"152", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"424", " ", "a", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"85", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"169", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"85", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["c", "3"], " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"104", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"169", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"52", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"169", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"52", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"169", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"85", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"28", " ", "a", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"14", " ", "b", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"14", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"152", " ", "a", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"868", " ", 
            SuperscriptBox["a", "2"], " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"957", " ", 
            SuperscriptBox["a", "3"], " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"72", " ", "b", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"840", " ", "a", " ", "b", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"1393", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"156", " ", 
            SuperscriptBox["b", "2"], " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"534", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"42", " ", 
            SuperscriptBox["b", "3"], " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"72", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"840", " ", "a", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"1393", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"416", " ", "b", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"1351", " ", "a", " ", "b", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"254", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"156", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"534", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"254", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"42", " ", 
            SuperscriptBox["c", "3"], " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"72", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"840", " ", "a", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"1393", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"416", " ", "b", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"1351", " ", "a", " ", "b", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"254", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"416", " ", "c", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"1351", " ", "a", " ", "c", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"675", " ", "b", " ", "c", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"254", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"156", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"534", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"254", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"254", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"42", " ", 
            SuperscriptBox["d", "3"], " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"112", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"1340", " ", "a", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"2293", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"628", " ", "b", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"2152", " ", "a", " ", "b", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"394", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"628", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"2152", " ", "a", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"1013", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"394", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"628", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"2152", " ", "a", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"1013", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"1013", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"394", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"656", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"2321", " ", "a", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"1055", " ", "b", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"1055", " ", "c", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"1055", " ", "d", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"844", " ", 
            SuperscriptBox["e", "4"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"64", " ", "a", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"368", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"408", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"32", " ", "b", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"368", " ", "a", " ", "b", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"612", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"72", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"246", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"21", " ", 
            SuperscriptBox["b", "3"], " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"32", " ", "c", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"368", " ", "a", " ", "c", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"612", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"184", " ", "b", " ", "c", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"612", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"123", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"72", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"246", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"123", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"21", " ", 
            SuperscriptBox["c", "3"], " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"32", " ", "d", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"368", " ", "a", " ", "d", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"612", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"184", " ", "b", " ", "d", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"612", " ", "a", " ", "b", " ", "d", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"123", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"184", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"612", " ", "a", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"316", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"123", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"72", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"246", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"123", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"123", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"21", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"96", " ", "e", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"1144", " ", "a", " ", "e", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"1966", " ", 
            SuperscriptBox["a", "2"], " ", "e", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"552", " ", "b", " ", "e", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"1906", " ", "a", " ", "b", " ", "e", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"369", " ", 
            SuperscriptBox["b", "2"], " ", "e", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"552", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"1906", " ", "a", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"928", " ", "b", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"369", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"552", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"1906", " ", "a", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"928", " ", "b", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"928", " ", "c", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"369", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"848", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"3014", " ", "a", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"1417", " ", "b", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"1417", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"1417", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"1477", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"32", " ", 
            SuperscriptBox["n", "5"]}], "-", 
           RowBox[{"384", " ", "a", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"664", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"192", " ", "b", " ", 
            SuperscriptBox["n", "5"]}], "-", 
           RowBox[{"664", " ", "a", " ", "b", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"135", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"192", " ", "c", " ", 
            SuperscriptBox["n", "5"]}], "-", 
           RowBox[{"664", " ", "a", " ", "c", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"332", " ", "b", " ", "c", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"135", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"192", " ", "d", " ", 
            SuperscriptBox["n", "5"]}], "-", 
           RowBox[{"664", " ", "a", " ", "d", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"332", " ", "b", " ", "d", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"332", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"135", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "5"]}], "-", 
           RowBox[{"576", " ", "e", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"2054", " ", "a", " ", "e", " ", 
            SuperscriptBox["n", "5"]}], "-", 
           RowBox[{"996", " ", "b", " ", "e", " ", 
            SuperscriptBox["n", "5"]}], "-", 
           RowBox[{"996", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "5"]}], "-", 
           RowBox[{"996", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "5"]}], "+", 
           RowBox[{"1525", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "5"]}], "-", 
           RowBox[{"160", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"574", " ", "a", " ", 
            SuperscriptBox["n", "6"]}], "-", 
           RowBox[{"287", " ", "b", " ", 
            SuperscriptBox["n", "6"]}], "-", 
           RowBox[{"287", " ", "c", " ", 
            SuperscriptBox["n", "6"]}], "-", 
           RowBox[{"287", " ", "d", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"861", " ", "e", " ", 
            SuperscriptBox["n", "6"]}], "+", 
           RowBox[{"205", " ", 
            SuperscriptBox["n", "7"]}]}], ")"}], " ", 
         TemplateBox[{
           RowBox[{"1", "+", "a"}], "n"},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "+", "b"}], "n"},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "+", "c"}], "n"},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "+", "d"}], "n"},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "-", "b", "+", "e"}], "n"},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "-", "c", "+", "e"}], "n"},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "+", "a", "-", "b", "-", "c", "+", "e"}], "n"},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "-", "d", "+", "e"}], "n"},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "+", "a", "-", "b", "-", "d", "+", "e"}], "n"},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "+", "a", "-", "c", "-", "d", "+", "e"}], "n"},
          "Pochhammer"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"b", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "b"}], "+", "e", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "c"}], "+", "e", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "b", "-", "c", "+", "e", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "d"}], "+", "e", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "b", "-", "d", "+", "e", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "-", "c", "-", "d", "+", "e", "+", "n"}], ")"}], " ", 
         TemplateBox[{
           RowBox[{"1", "+", "e"}], 
           RowBox[{"2", " ", "n"}]},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "+", "a", "-", "b", "+", "e"}], 
           RowBox[{"2", " ", "n"}]},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "+", "a", "-", "c", "+", "e"}], 
           RowBox[{"2", " ", "n"}]},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "+", "a", "-", "d", "+", "e"}], 
           RowBox[{"2", " ", "n"}]},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "+", "a", "-", "b", "-", "c", "-", "d", "+", 
             RowBox[{"2", " ", "e"}]}], 
           RowBox[{"2", " ", "n"}]},
          "Pochhammer"]}], ")"}]}]}]}]}],
   HoldForm], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.904280923238206*^9, 3.9042810367904243`*^9, {3.904320793358326*^9, 
   3.904320808071941*^9}, {3.9043214614048877`*^9, 3.904321492924242*^9}},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->
  "Out[306]//TraditionalForm=",ExpressionUUID->"ba6af162-9d8a-4ae4-993d-\
0c83fe77ed83"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"7c8d4455-488a-4734-baef-92ebff7ffad2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example VII", "Subsubsection",
 CellChangeTimes->{{3.904280972798452*^9, 3.9042810137773647`*^9}, {
   3.9043085093826323`*^9, 3.9043085099072866`*^9}, 3.9043207109388514`*^9, 
   3.904321431612422*^9, {3.9044103236802034`*^9, 3.9044103243115845`*^9}, 
   3.904410361856629*^9, {3.9045542162863493`*^9, 
   3.9045542182972775`*^9}},ExpressionUUID->"e94fbe0b-7530-4be9-ae64-\
a7c96596e242"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TraditionalForm", "@", 
  RowBox[{"HoldForm", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "b"}], "+", 
           RowBox[{"2", " ", "e"}], "+", 
           RowBox[{"2", " ", "k"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "a", "+", 
           RowBox[{"3", " ", "e"}], "+", 
           RowBox[{"2", " ", "k"}]}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "b", "+", "e"}], ",", "k"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "c", "+", "e"}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "d", "+", "e"}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "a", "+", 
            RowBox[{"2", " ", "e"}]}], ",", "k"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "e", "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "a", "-", "c", "+", 
           RowBox[{"2", " ", "e"}], "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "a", "-", "d", "+", 
           RowBox[{"2", " ", "e"}], "+", "k"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "-", 
           RowBox[{"2", " ", "b"}], "+", 
           RowBox[{"4", " ", "e"}], "+", 
           RowBox[{"2", " ", "k"}]}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "e"}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "b", "+", 
            RowBox[{"2", " ", "e"}]}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "a", "-", "c", "+", 
            RowBox[{"2", " ", "e"}]}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "a", "-", "d", "+", 
            RowBox[{"2", " ", "e"}]}], ",", "k"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "==", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["a", "3"]}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "4"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "5"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "b"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "3"], " ", "b"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "4"], " ", "b"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["b", "2"]}], "+", 
           RowBox[{"a", " ", "c"}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["a", "2"], " ", "c"}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["a", "3"], " ", "c"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "4"], " ", "c"}], "+", 
           RowBox[{"4", " ", "a", " ", "b", " ", "c"}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "c"}], "+", 
           RowBox[{"4", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "c"}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["c", "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["c", "2"]}], "+", 
           RowBox[{"4", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["c", "2"]}], "+", 
           RowBox[{"a", " ", "d"}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["a", "2"], " ", "d"}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["a", "3"], " ", "d"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "4"], " ", "d"}], "+", 
           RowBox[{"4", " ", "a", " ", "b", " ", "d"}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "d"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "d"}], "+", 
           RowBox[{"4", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "d"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "d"}], "+", 
           RowBox[{"4", " ", "a", " ", "c", " ", "d"}], "-", 
           RowBox[{"16", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "d"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", "d"}], "+", 
           RowBox[{"8", " ", "a", " ", "b", " ", "c", " ", "d"}], "-", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "d"}], "+", 
           RowBox[{"4", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "d"}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "d"}], "+", 
           RowBox[{"2", " ", "a", " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"4", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"4", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"4", " ", "a", " ", "e"}], "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["a", "2"], " ", "e"}], "-", 
           RowBox[{"62", " ", 
            SuperscriptBox["a", "3"], " ", "e"}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["a", "4"], " ", "e"}], "-", 
           RowBox[{"16", " ", "a", " ", "b", " ", "e"}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "e"}], "-", 
           RowBox[{"68", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "e"}], "-", 
           RowBox[{"16", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "e"}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "e"}], "+", 
           RowBox[{"3", " ", "c", " ", "e"}], "-", 
           RowBox[{"32", " ", "a", " ", "c", " ", "e"}], "+", 
           RowBox[{"88", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "e"}], "-", 
           RowBox[{"68", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", "e"}], "+", 
           RowBox[{"12", " ", "b", " ", "c", " ", "e"}], "-", 
           RowBox[{"76", " ", "a", " ", "b", " ", "c", " ", "e"}], "+", 
           RowBox[{"88", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "e"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "e"}], "-", 
           RowBox[{"24", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "e"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "-", 
           RowBox[{"28", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "+", 
           RowBox[{"12", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "-", 
           RowBox[{"24", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "+", 
           RowBox[{"3", " ", "d", " ", "e"}], "-", 
           RowBox[{"32", " ", "a", " ", "d", " ", "e"}], "+", 
           RowBox[{"88", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", "e"}], "-", 
           RowBox[{"68", " ", 
            SuperscriptBox["a", "3"], " ", "d", " ", "e"}], "+", 
           RowBox[{"12", " ", "b", " ", "d", " ", "e"}], "-", 
           RowBox[{"76", " ", "a", " ", "b", " ", "d", " ", "e"}], "+", 
           RowBox[{"88", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "e"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "-", 
           RowBox[{"24", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "+", 
           RowBox[{"15", " ", "c", " ", "d", " ", "e"}], "-", 
           RowBox[{"82", " ", "a", " ", "c", " ", "d", " ", "e"}], "+", 
           RowBox[{"88", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "e"}], "+", 
           RowBox[{"32", " ", "b", " ", "c", " ", "d", " ", "e"}], "-", 
           RowBox[{"60", " ", "a", " ", "b", " ", "c", " ", "d", " ", "e"}], 
           "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "e"}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "-", 
           RowBox[{"24", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "+", 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"28", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"12", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"24", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"14", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"24", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"4", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"51", " ", "a", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"174", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"156", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"12", " ", "b", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"132", " ", "a", " ", "b", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"204", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"60", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"30", " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"168", " ", "a", " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"204", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"76", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"192", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"28", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"60", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"32", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"30", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"168", " ", "a", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"204", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"76", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"192", " ", "a", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"86", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"192", " ", "a", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"84", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"28", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"60", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"32", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"32", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"220", " ", "a", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"304", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"80", " ", "b", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"264", " ", "a", " ", "b", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"104", " ", "c", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"264", " ", "a", " ", "c", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"128", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"104", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"264", " ", "a", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"128", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"128", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"108", " ", 
            SuperscriptBox["e", "4"]}], "+", 
           RowBox[{"300", " ", "a", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"128", " ", "b", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"128", " ", "c", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"128", " ", "d", " ", 
            SuperscriptBox["e", "4"]}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["e", "5"]}], "-", 
           RowBox[{"4", " ", "a", " ", "n"}], "+", 
           RowBox[{"29", " ", 
            SuperscriptBox["a", "2"], " ", "n"}], "-", 
           RowBox[{"62", " ", 
            SuperscriptBox["a", "3"], " ", "n"}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["a", "4"], " ", "n"}], "-", 
           RowBox[{"16", " ", "a", " ", "b", " ", "n"}], "+", 
           RowBox[{"72", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "n"}], "-", 
           RowBox[{"68", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "n"}], "-", 
           RowBox[{"16", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "n"}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "n"}], "+", 
           RowBox[{"3", " ", "c", " ", "n"}], "-", 
           RowBox[{"32", " ", "a", " ", "c", " ", "n"}], "+", 
           RowBox[{"88", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "n"}], "-", 
           RowBox[{"68", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", "n"}], "+", 
           RowBox[{"12", " ", "b", " ", "c", " ", "n"}], "-", 
           RowBox[{"76", " ", "a", " ", "b", " ", "c", " ", "n"}], "+", 
           RowBox[{"88", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "n"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "n"}], "-", 
           RowBox[{"24", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "n"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "-", 
           RowBox[{"28", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "+", 
           RowBox[{"12", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "-", 
           RowBox[{"24", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "+", 
           RowBox[{"3", " ", "d", " ", "n"}], "-", 
           RowBox[{"32", " ", "a", " ", "d", " ", "n"}], "+", 
           RowBox[{"88", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", "n"}], "-", 
           RowBox[{"68", " ", 
            SuperscriptBox["a", "3"], " ", "d", " ", "n"}], "+", 
           RowBox[{"12", " ", "b", " ", "d", " ", "n"}], "-", 
           RowBox[{"76", " ", "a", " ", "b", " ", "d", " ", "n"}], "+", 
           RowBox[{"88", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "n"}], "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "-", 
           RowBox[{"24", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "+", 
           RowBox[{"15", " ", "c", " ", "d", " ", "n"}], "-", 
           RowBox[{"82", " ", "a", " ", "c", " ", "d", " ", "n"}], "+", 
           RowBox[{"88", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "n"}], "+", 
           RowBox[{"32", " ", "b", " ", "c", " ", "d", " ", "n"}], "-", 
           RowBox[{"60", " ", "a", " ", "b", " ", "c", " ", "d", " ", "n"}], 
           "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "n"}], "+", 
           RowBox[{"14", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
           RowBox[{"24", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
           RowBox[{"4", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"28", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"12", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"24", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"14", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"24", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"4", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"6", " ", "e", " ", "n"}], "+", 
           RowBox[{"102", " ", "a", " ", "e", " ", "n"}], "-", 
           RowBox[{"348", " ", 
            SuperscriptBox["a", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"312", " ", 
            SuperscriptBox["a", "3"], " ", "e", " ", "n"}], "-", 
           RowBox[{"24", " ", "b", " ", "e", " ", "n"}], "+", 
           RowBox[{"264", " ", "a", " ", "b", " ", "e", " ", "n"}], "-", 
           RowBox[{"408", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "e", " ", "n"}], "-", 
           RowBox[{"24", " ", 
            SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"120", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"60", " ", "c", " ", "e", " ", "n"}], "+", 
           RowBox[{"336", " ", "a", " ", "c", " ", "e", " ", "n"}], "-", 
           RowBox[{"408", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "e", " ", "n"}], "-", 
           RowBox[{"152", " ", "b", " ", "c", " ", "e", " ", "n"}], "+", 
           RowBox[{"384", " ", "a", " ", "b", " ", "c", " ", "e", " ", "n"}], 
           "-", 
           RowBox[{"64", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "e", " ", "n"}], "-", 
           RowBox[{"56", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"120", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"64", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"60", " ", "d", " ", "e", " ", "n"}], "+", 
           RowBox[{"336", " ", "a", " ", "d", " ", "e", " ", "n"}], "-", 
           RowBox[{"408", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
           RowBox[{"152", " ", "b", " ", "d", " ", "e", " ", "n"}], "+", 
           RowBox[{"384", " ", "a", " ", "b", " ", "d", " ", "e", " ", "n"}], 
           "-", 
           RowBox[{"64", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
           RowBox[{"172", " ", "c", " ", "d", " ", "e", " ", "n"}], "+", 
           RowBox[{"384", " ", "a", " ", "c", " ", "d", " ", "e", " ", "n"}], 
           "-", 
           RowBox[{"168", " ", "b", " ", "c", " ", "d", " ", "e", " ", "n"}], 
           "-", 
           RowBox[{"64", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
           RowBox[{"56", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"120", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"64", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"64", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"90", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"660", " ", "a", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"912", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"240", " ", "b", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"792", " ", "a", " ", "b", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"312", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"792", " ", "a", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"384", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"312", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"792", " ", "a", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"384", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"384", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"432", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "+", 
           RowBox[{"1200", " ", "a", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"512", " ", "b", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"512", " ", "c", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"512", " ", "d", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "+", 
           RowBox[{"600", " ", 
            SuperscriptBox["e", "4"], " ", "n"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"51", " ", "a", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"174", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"156", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"12", " ", "b", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"132", " ", "a", " ", "b", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"204", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"60", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"30", " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"168", " ", "a", " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"204", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"76", " ", "b", " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"192", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"28", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"60", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"32", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"30", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"168", " ", "a", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"204", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"76", " ", "b", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"192", " ", "a", " ", "b", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"86", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"192", " ", "a", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"84", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"32", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"28", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"60", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"32", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"32", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"90", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"660", " ", "a", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"912", " ", 
            SuperscriptBox["a", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"240", " ", "b", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"792", " ", "a", " ", "b", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["b", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"312", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"792", " ", "a", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"384", " ", "b", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"312", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"792", " ", "a", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"384", " ", "b", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"384", " ", "c", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"648", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"1800", " ", "a", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"768", " ", "b", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"768", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"768", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"1200", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"30", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"220", " ", "a", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"304", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"80", " ", "b", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"264", " ", "a", " ", "b", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"104", " ", "c", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"264", " ", "a", " ", "c", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"128", " ", "b", " ", "c", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"104", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"264", " ", "a", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"128", " ", "b", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"128", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"432", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"1200", " ", "a", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"512", " ", "b", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"512", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"512", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"1200", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"108", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"300", " ", "a", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"128", " ", "b", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"128", " ", "c", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"128", " ", "d", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"600", " ", "e", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["n", "5"]}]}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "b", "+", "e"}], ",", "n"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "b", "-", "c", "+", "e"}], 
           ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "c", "+", "e"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "b", "-", "d", "+", "e"}], 
           ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "a", "-", "c", "-", "d", "+", "e"}], ",", "n"}], 
          "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "d", "+", "e"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "a", "+", 
            RowBox[{"2", " ", "e"}]}], ",", 
           RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", "a"}], "+", 
           RowBox[{"2", " ", "b"}], "+", 
           RowBox[{"2", " ", "c"}], "-", 
           RowBox[{"2", " ", "e"}], "-", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "+", "c", "+", "d", "-", "e", "-", "n"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "+", "e", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"d", "+", "e", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "a", "+", 
           RowBox[{"2", " ", "e"}], "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"a", "+", 
           RowBox[{"2", " ", "e"}], "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "a"}], "-", 
           RowBox[{"2", " ", "b"}], "-", 
           RowBox[{"2", " ", "d"}], "+", 
           RowBox[{"2", " ", "e"}], "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "e"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "b", "-", "c", "-", "d", 
            "+", "e"}], ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "b", "+", 
            RowBox[{"2", " ", "e"}]}], ",", 
           RowBox[{"2", " ", "n"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "a", "-", "c", "+", 
            RowBox[{"2", " ", "e"}]}], ",", 
           RowBox[{"2", " ", "n"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "a", "-", "d", "+", 
            RowBox[{"2", " ", "e"}]}], ",", 
           RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.904280895857683*^9, 3.9042809228095603`*^9}, {
   3.904281028238546*^9, 3.904281036313111*^9}, 3.904320721584963*^9, {
   3.904320786056119*^9, 3.904320807185725*^9}, {3.9043214398944254`*^9, 
   3.9043214925260787`*^9}, {3.9044103838812437`*^9, 3.904410423284773*^9}, 
   3.9044104667894683`*^9, 3.9044105791987376`*^9},
 CellLabel->
  "In[317]:=",ExpressionUUID->"e6517055-3cb2-406f-b8b6-a3e35f5955dc"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "b"}], "+", 
         RowBox[{"2", " ", "e"}], "+", 
         RowBox[{"2", " ", "k"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "a", "+", 
         RowBox[{"3", " ", "e"}], "+", 
         RowBox[{"2", " ", "k"}]}], ")"}], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "2"], "+", "b", "+", "e"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "c", "+", "e"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "d", "+", "e"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "a", "+", 
           RowBox[{"2", " ", "e"}]}], "k"},
        "Pochhammer"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "e", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "a", "-", "c", "+", 
         RowBox[{"2", " ", "e"}], "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "a", "-", "d", "+", 
         RowBox[{"2", " ", "e"}], "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "a"}], "-", 
         RowBox[{"2", " ", "b"}], "+", 
         RowBox[{"4", " ", "e"}], "+", 
         RowBox[{"2", " ", "k"}]}], ")"}], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "e"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "2"], "+", "a", "-", "b", "+", 
           RowBox[{"2", " ", "e"}]}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "a", "-", "c", "+", 
           RowBox[{"2", " ", "e"}]}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "a", "-", "d", "+", 
           RowBox[{"2", " ", "e"}]}], "k"},
        "Pochhammer"]}]]}], "\[LongEqual]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], "\[Infinity]"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["a", "3"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "5"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", "b"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["a", "3"], " ", "b"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", "b"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["b", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["b", "2"]}], "+", 
          RowBox[{"a", " ", "c"}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["a", "2"], " ", "c"}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["a", "3"], " ", "c"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", "c"}], "+", 
          RowBox[{"4", " ", "a", " ", "b", " ", "c"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "c"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["a", "3"], " ", "b", " ", "c"}], "+", 
          RowBox[{"4", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "c"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["b", "2"], " ", "c"}], "+", 
          RowBox[{"2", " ", "a", " ", 
           SuperscriptBox["c", "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{"4", " ", "a", " ", "b", " ", 
           SuperscriptBox["c", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{"a", " ", "d"}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["a", "2"], " ", "d"}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["a", "3"], " ", "d"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", "d"}], "+", 
          RowBox[{"4", " ", "a", " ", "b", " ", "d"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "d"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["a", "3"], " ", "b", " ", "d"}], "+", 
          RowBox[{"4", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "d"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["b", "2"], " ", "d"}], "+", 
          RowBox[{"4", " ", "a", " ", "c", " ", "d"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "d"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["a", "3"], " ", "c", " ", "d"}], "+", 
          RowBox[{"8", " ", "a", " ", "b", " ", "c", " ", "d"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "d"}], "+", 
          RowBox[{"4", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "d"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["c", "2"], " ", "d"}], "+", 
          RowBox[{"2", " ", "a", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"4", " ", "a", " ", "b", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"4", " ", "a", " ", "c", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"4", " ", "a", " ", "e"}], "+", 
          RowBox[{"29", " ", 
           SuperscriptBox["a", "2"], " ", "e"}], "-", 
          RowBox[{"62", " ", 
           SuperscriptBox["a", "3"], " ", "e"}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["a", "4"], " ", "e"}], "-", 
          RowBox[{"16", " ", "a", " ", "b", " ", "e"}], "+", 
          RowBox[{"72", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "e"}], "-", 
          RowBox[{"68", " ", 
           SuperscriptBox["a", "3"], " ", "b", " ", "e"}], "-", 
          RowBox[{"16", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "e"}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["b", "2"], " ", "e"}], "+", 
          RowBox[{"3", " ", "c", " ", "e"}], "-", 
          RowBox[{"32", " ", "a", " ", "c", " ", "e"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "e"}], "-", 
          RowBox[{"68", " ", 
           SuperscriptBox["a", "3"], " ", "c", " ", "e"}], "+", 
          RowBox[{"12", " ", "b", " ", "c", " ", "e"}], "-", 
          RowBox[{"76", " ", "a", " ", "b", " ", "c", " ", "e"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "e"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "e"}], "-", 
          RowBox[{"24", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "e"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["c", "2"], " ", "e"}], "-", 
          RowBox[{"28", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "e"}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["c", "2"], " ", "e"}], "+", 
          RowBox[{"12", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "e"}], "-", 
          RowBox[{"24", " ", "a", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "e"}], "+", 
          RowBox[{"3", " ", "d", " ", "e"}], "-", 
          RowBox[{"32", " ", "a", " ", "d", " ", "e"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "d", " ", "e"}], "-", 
          RowBox[{"68", " ", 
           SuperscriptBox["a", "3"], " ", "d", " ", "e"}], "+", 
          RowBox[{"12", " ", "b", " ", "d", " ", "e"}], "-", 
          RowBox[{"76", " ", "a", " ", "b", " ", "d", " ", "e"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "e"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "-", 
          RowBox[{"24", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "+", 
          RowBox[{"15", " ", "c", " ", "d", " ", "e"}], "-", 
          RowBox[{"82", " ", "a", " ", "c", " ", "d", " ", "e"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "e"}], "+", 
          RowBox[{"32", " ", "b", " ", "c", " ", "d", " ", "e"}], "-", 
          RowBox[{"60", " ", "a", " ", "b", " ", "c", " ", "d", " ", "e"}], 
          "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "e"}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "-", 
          RowBox[{"24", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "+", 
          RowBox[{"4", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "-", 
          RowBox[{"28", " ", "a", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "+", 
          RowBox[{"12", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "-", 
          RowBox[{"24", " ", "a", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "+", 
          RowBox[{"14", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "-", 
          RowBox[{"24", " ", "a", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "+", 
          RowBox[{"4", " ", "b", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"51", " ", "a", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"174", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"156", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"12", " ", "b", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"132", " ", "a", " ", "b", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"204", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"60", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"30", " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"168", " ", "a", " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"204", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"76", " ", "b", " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"192", " ", "a", " ", "b", " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"60", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"32", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"30", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"168", " ", "a", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"204", " ", 
           SuperscriptBox["a", "2"], " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"76", " ", "b", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"192", " ", "a", " ", "b", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"86", " ", "c", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"192", " ", "a", " ", "c", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"84", " ", "b", " ", "c", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"60", " ", "a", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"32", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"32", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"220", " ", "a", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"304", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"80", " ", "b", " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"264", " ", "a", " ", "b", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"104", " ", "c", " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"264", " ", "a", " ", "c", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"128", " ", "b", " ", "c", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"104", " ", "d", " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"264", " ", "a", " ", "d", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"128", " ", "b", " ", "d", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"128", " ", "c", " ", "d", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"108", " ", 
           SuperscriptBox["e", "4"]}], "+", 
          RowBox[{"300", " ", "a", " ", 
           SuperscriptBox["e", "4"]}], "-", 
          RowBox[{"128", " ", "b", " ", 
           SuperscriptBox["e", "4"]}], "-", 
          RowBox[{"128", " ", "c", " ", 
           SuperscriptBox["e", "4"]}], "-", 
          RowBox[{"128", " ", "d", " ", 
           SuperscriptBox["e", "4"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["e", "5"]}], "-", 
          RowBox[{"4", " ", "a", " ", "n"}], "+", 
          RowBox[{"29", " ", 
           SuperscriptBox["a", "2"], " ", "n"}], "-", 
          RowBox[{"62", " ", 
           SuperscriptBox["a", "3"], " ", "n"}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["a", "4"], " ", "n"}], "-", 
          RowBox[{"16", " ", "a", " ", "b", " ", "n"}], "+", 
          RowBox[{"72", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "n"}], "-", 
          RowBox[{"68", " ", 
           SuperscriptBox["a", "3"], " ", "b", " ", "n"}], "-", 
          RowBox[{"16", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "n"}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["b", "2"], " ", "n"}], "+", 
          RowBox[{"3", " ", "c", " ", "n"}], "-", 
          RowBox[{"32", " ", "a", " ", "c", " ", "n"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "n"}], "-", 
          RowBox[{"68", " ", 
           SuperscriptBox["a", "3"], " ", "c", " ", "n"}], "+", 
          RowBox[{"12", " ", "b", " ", "c", " ", "n"}], "-", 
          RowBox[{"76", " ", "a", " ", "b", " ", "c", " ", "n"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "n"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "n"}], "-", 
          RowBox[{"24", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "n"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "-", 
          RowBox[{"28", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "+", 
          RowBox[{"12", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "-", 
          RowBox[{"24", " ", "a", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "+", 
          RowBox[{"3", " ", "d", " ", "n"}], "-", 
          RowBox[{"32", " ", "a", " ", "d", " ", "n"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "d", " ", "n"}], "-", 
          RowBox[{"68", " ", 
           SuperscriptBox["a", "3"], " ", "d", " ", "n"}], "+", 
          RowBox[{"12", " ", "b", " ", "d", " ", "n"}], "-", 
          RowBox[{"76", " ", "a", " ", "b", " ", "d", " ", "n"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "n"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "-", 
          RowBox[{"24", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "+", 
          RowBox[{"15", " ", "c", " ", "d", " ", "n"}], "-", 
          RowBox[{"82", " ", "a", " ", "c", " ", "d", " ", "n"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "n"}], "+", 
          RowBox[{"32", " ", "b", " ", "c", " ", "d", " ", "n"}], "-", 
          RowBox[{"60", " ", "a", " ", "b", " ", "c", " ", "d", " ", "n"}], 
          "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "n"}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
          RowBox[{"24", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
          RowBox[{"4", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "-", 
          RowBox[{"28", " ", "a", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "+", 
          RowBox[{"12", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "-", 
          RowBox[{"24", " ", "a", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "+", 
          RowBox[{"14", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "-", 
          RowBox[{"24", " ", "a", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "+", 
          RowBox[{"4", " ", "b", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "-", 
          RowBox[{"6", " ", "e", " ", "n"}], "+", 
          RowBox[{"102", " ", "a", " ", "e", " ", "n"}], "-", 
          RowBox[{"348", " ", 
           SuperscriptBox["a", "2"], " ", "e", " ", "n"}], "+", 
          RowBox[{"312", " ", 
           SuperscriptBox["a", "3"], " ", "e", " ", "n"}], "-", 
          RowBox[{"24", " ", "b", " ", "e", " ", "n"}], "+", 
          RowBox[{"264", " ", "a", " ", "b", " ", "e", " ", "n"}], "-", 
          RowBox[{"408", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "e", " ", "n"}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "+", 
          RowBox[{"120", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "-", 
          RowBox[{"60", " ", "c", " ", "e", " ", "n"}], "+", 
          RowBox[{"336", " ", "a", " ", "c", " ", "e", " ", "n"}], "-", 
          RowBox[{"408", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "e", " ", "n"}], "-", 
          RowBox[{"152", " ", "b", " ", "c", " ", "e", " ", "n"}], "+", 
          RowBox[{"384", " ", "a", " ", "b", " ", "c", " ", "e", " ", "n"}], 
          "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "e", " ", "n"}], "-", 
          RowBox[{"56", " ", 
           SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "+", 
          RowBox[{"120", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "-", 
          RowBox[{"64", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "-", 
          RowBox[{"60", " ", "d", " ", "e", " ", "n"}], "+", 
          RowBox[{"336", " ", "a", " ", "d", " ", "e", " ", "n"}], "-", 
          RowBox[{"408", " ", 
           SuperscriptBox["a", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
          RowBox[{"152", " ", "b", " ", "d", " ", "e", " ", "n"}], "+", 
          RowBox[{"384", " ", "a", " ", "b", " ", "d", " ", "e", " ", "n"}], 
          "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
          RowBox[{"172", " ", "c", " ", "d", " ", "e", " ", "n"}], "+", 
          RowBox[{"384", " ", "a", " ", "c", " ", "d", " ", "e", " ", "n"}], 
          "-", 
          RowBox[{"168", " ", "b", " ", "c", " ", "d", " ", "e", " ", "n"}], 
          "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
          RowBox[{"56", " ", 
           SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
          RowBox[{"120", " ", "a", " ", 
           SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
          RowBox[{"64", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
          RowBox[{"64", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
          RowBox[{"90", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "-", 
          RowBox[{"660", " ", "a", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"912", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"240", " ", "b", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "-", 
          RowBox[{"792", " ", "a", " ", "b", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"312", " ", "c", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "-", 
          RowBox[{"792", " ", "a", " ", "c", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"384", " ", "b", " ", "c", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"312", " ", "d", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "-", 
          RowBox[{"792", " ", "a", " ", "d", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"384", " ", "b", " ", "d", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"384", " ", "c", " ", "d", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "-", 
          RowBox[{"432", " ", 
           SuperscriptBox["e", "3"], " ", "n"}], "+", 
          RowBox[{"1200", " ", "a", " ", 
           SuperscriptBox["e", "3"], " ", "n"}], "-", 
          RowBox[{"512", " ", "b", " ", 
           SuperscriptBox["e", "3"], " ", "n"}], "-", 
          RowBox[{"512", " ", "c", " ", 
           SuperscriptBox["e", "3"], " ", "n"}], "-", 
          RowBox[{"512", " ", "d", " ", 
           SuperscriptBox["e", "3"], " ", "n"}], "+", 
          RowBox[{"600", " ", 
           SuperscriptBox["e", "4"], " ", "n"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"51", " ", "a", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"174", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"156", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"12", " ", "b", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"132", " ", "a", " ", "b", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"204", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"60", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"30", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"168", " ", "a", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"204", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"76", " ", "b", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"192", " ", "a", " ", "b", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"60", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"32", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"30", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"168", " ", "a", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"204", " ", 
           SuperscriptBox["a", "2"], " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"76", " ", "b", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"192", " ", "a", " ", "b", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"86", " ", "c", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"192", " ", "a", " ", "c", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"84", " ", "b", " ", "c", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"60", " ", "a", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"32", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"32", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"90", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"660", " ", "a", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"912", " ", 
           SuperscriptBox["a", "2"], " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"240", " ", "b", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"792", " ", "a", " ", "b", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["b", "2"], " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"312", " ", "c", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"792", " ", "a", " ", "c", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"384", " ", "b", " ", "c", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["c", "2"], " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"312", " ", "d", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"792", " ", "a", " ", "d", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"384", " ", "b", " ", "d", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"384", " ", "c", " ", "d", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["d", "2"], " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"648", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"1800", " ", "a", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"768", " ", "b", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"768", " ", "c", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"768", " ", "d", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"1200", " ", 
           SuperscriptBox["e", "3"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"220", " ", "a", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"304", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"80", " ", "b", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"264", " ", "a", " ", "b", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"104", " ", "c", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"264", " ", "a", " ", "c", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"128", " ", "b", " ", "c", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"104", " ", "d", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"264", " ", "a", " ", "d", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"128", " ", "b", " ", "d", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"128", " ", "c", " ", "d", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"432", " ", "e", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"1200", " ", "a", " ", "e", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"512", " ", "b", " ", "e", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"512", " ", "c", " ", "e", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"512", " ", "d", " ", "e", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"1200", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"108", " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"300", " ", "a", " ", 
           SuperscriptBox["n", "4"]}], "-", 
          RowBox[{"128", " ", "b", " ", 
           SuperscriptBox["n", "4"]}], "-", 
          RowBox[{"128", " ", "c", " ", 
           SuperscriptBox["n", "4"]}], "-", 
          RowBox[{"128", " ", "d", " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"600", " ", "e", " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["n", "5"]}]}], ")"}], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "2"], "+", "b", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "b", "-", "c", "+", "e"}], 
          "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "+", "c", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "b", "-", "d", "+", "e"}], 
          "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "+", "a", "-", "c", "-", "d", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "+", "d", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "+", "a", "+", 
            RowBox[{"2", " ", "e"}]}], 
          RowBox[{"2", " ", "n"}]},
         "Pochhammer"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "a"}], "+", 
          RowBox[{"2", " ", "b"}], "+", 
          RowBox[{"2", " ", "c"}], "-", 
          RowBox[{"2", " ", "e"}], "-", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "c", "+", "d", "-", "e", "-", "n"}], ")"}],
         " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", "e", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "+", "e", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a", "+", 
          RowBox[{"2", " ", "e"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{"2", " ", "e"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "a"}], "-", 
          RowBox[{"2", " ", "b"}], "-", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"2", " ", "e"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        TemplateBox[{
          RowBox[{"1", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "b", "-", "c", "-", "d", 
            "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "b", "+", 
            RowBox[{"2", " ", "e"}]}], 
          RowBox[{"2", " ", "n"}]},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "+", "a", "-", "c", "+", 
            RowBox[{"2", " ", "e"}]}], 
          RowBox[{"2", " ", "n"}]},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "+", "a", "-", "d", "+", 
            RowBox[{"2", " ", "e"}]}], 
          RowBox[{"2", " ", "n"}]},
         "Pochhammer"]}], ")"}]}]}]}],
   HoldForm], TraditionalForm]], "Output",
 CellChangeTimes->{3.9044104672145834`*^9, 3.9044105796436296`*^9},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->
  "Out[317]//TraditionalForm=",ExpressionUUID->"6a6bad03-26e8-4153-b5ee-\
68f68c21441c"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"8437bf36-5796-499e-b7d0-8a0f4653e92d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example VIII", "Subsubsection",
 CellChangeTimes->{{3.904280972798452*^9, 3.9042810137773647`*^9}, {
   3.9043085093826323`*^9, 3.9043085099072866`*^9}, 3.9043207109388514`*^9, 
   3.904321431612422*^9, {3.9044103236802034`*^9, 3.9044103243115845`*^9}, 
   3.904410361856629*^9, 3.9044104891268225`*^9, 
   3.9045542078772173`*^9},ExpressionUUID->"387855f0-b564-493a-83e9-\
09e1839f4e01"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TraditionalForm", "@", 
  RowBox[{"HoldForm", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "a", "+", 
           RowBox[{"2", " ", "e"}], "+", 
           RowBox[{"2", " ", "k"}]}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", "a"}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "d"}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["3", "4"], "+", "b", "+", "e"}], ",", "k"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], "+", "c", "+", "e"}], ",", "k"}], "]"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "-", 
           RowBox[{"2", " ", "d"}], "+", 
           RowBox[{"4", " ", "e"}], "+", 
           RowBox[{"2", " ", "k"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}], "-", 
           RowBox[{"4", " ", "b"}], "+", 
           RowBox[{"4", " ", "e"}], "+", 
           RowBox[{"4", " ", "k"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "a"}], "-", 
           RowBox[{"4", " ", "c"}], "+", 
           RowBox[{"4", " ", "e"}], "+", 
           RowBox[{"4", " ", "k"}]}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], "+", "a", "-", "b", "+", "e"}], ",", "k"}],
           "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["3", "4"], "+", "a", "-", "c", "+", "e"}], ",", "k"}],
           "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "e"}]}], ",", "k"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "d", "+", 
            RowBox[{"2", " ", "e"}]}], ",", "k"}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "==", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}], "-", 
           RowBox[{"4", " ", "c"}], "-", 
           RowBox[{"4", " ", "d"}], "+", 
           RowBox[{"4", " ", "e"}], "+", 
           RowBox[{"4", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"675", "+", 
           RowBox[{"2640", " ", "a"}], "+", 
           RowBox[{"3760", " ", 
            SuperscriptBox["a", "2"]}], "+", 
           RowBox[{"2304", " ", 
            SuperscriptBox["a", "3"]}], "+", 
           RowBox[{"512", " ", 
            SuperscriptBox["a", "4"]}], "-", 
           RowBox[{"1440", " ", "b"}], "-", 
           RowBox[{"3952", " ", "a", " ", "b"}], "-", 
           RowBox[{"3520", " ", 
            SuperscriptBox["a", "2"], " ", "b"}], "-", 
           RowBox[{"1024", " ", 
            SuperscriptBox["a", "3"], " ", "b"}], "+", 
           RowBox[{"720", " ", 
            SuperscriptBox["b", "2"]}], "+", 
           RowBox[{"1216", " ", "a", " ", 
            SuperscriptBox["b", "2"]}], "+", 
           RowBox[{"512", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"]}], "-", 
           RowBox[{"1200", " ", "c"}], "-", 
           RowBox[{"3568", " ", "a", " ", "c"}], "-", 
           RowBox[{"3392", " ", 
            SuperscriptBox["a", "2"], " ", "c"}], "-", 
           RowBox[{"1024", " ", 
            SuperscriptBox["a", "3"], " ", "c"}], "+", 
           RowBox[{"1792", " ", "b", " ", "c"}], "+", 
           RowBox[{"3072", " ", "a", " ", "b", " ", "c"}], "+", 
           RowBox[{"1280", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c"}], "-", 
           RowBox[{"256", " ", 
            SuperscriptBox["b", "2"], " ", "c"}], "-", 
           RowBox[{"256", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c"}], "+", 
           RowBox[{"528", " ", 
            SuperscriptBox["c", "2"]}], "+", 
           RowBox[{"1088", " ", "a", " ", 
            SuperscriptBox["c", "2"]}], "+", 
           RowBox[{"512", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"]}], "-", 
           RowBox[{"512", " ", "b", " ", 
            SuperscriptBox["c", "2"]}], "-", 
           RowBox[{"256", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"]}], "-", 
           RowBox[{"256", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"]}], "-", 
           RowBox[{"1830", " ", "d"}], "-", 
           RowBox[{"5312", " ", "a", " ", "d"}], "-", 
           RowBox[{"5024", " ", 
            SuperscriptBox["a", "2"], " ", "d"}], "-", 
           RowBox[{"1536", " ", 
            SuperscriptBox["a", "3"], " ", "d"}], "+", 
           RowBox[{"2512", " ", "b", " ", "d"}], "+", 
           RowBox[{"4768", " ", "a", " ", "b", " ", "d"}], "+", 
           RowBox[{"2176", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "d"}], "-", 
           RowBox[{"736", " ", 
            SuperscriptBox["b", "2"], " ", "d"}], "-", 
           RowBox[{"640", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "d"}], "+", 
           RowBox[{"2800", " ", "c", " ", "d"}], "+", 
           RowBox[{"5280", " ", "a", " ", "c", " ", "d"}], "+", 
           RowBox[{"2432", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "d"}], "-", 
           RowBox[{"1280", " ", "b", " ", "c", " ", "d"}], "-", 
           RowBox[{"512", " ", "a", " ", "b", " ", "c", " ", "d"}], "+", 
           RowBox[{"512", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "d"}], "-", 
           RowBox[{"768", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d"}], "-", 
           RowBox[{"512", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d"}], "-", 
           RowBox[{"992", " ", 
            SuperscriptBox["c", "2"], " ", "d"}], "-", 
           RowBox[{"896", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "d"}], "-", 
           RowBox[{"256", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d"}], "-", 
           RowBox[{"512", " ", "a", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d"}], "+", 
           RowBox[{"512", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "d"}], "+", 
           RowBox[{"1552", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"3136", " ", "a", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"1536", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"1248", " ", "b", " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"1280", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"128", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"1888", " ", "c", " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"1792", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"768", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"1024", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"512", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"384", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"512", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"416", " ", 
            SuperscriptBox["d", "3"]}], "-", 
           RowBox[{"512", " ", "a", " ", 
            SuperscriptBox["d", "3"]}], "+", 
           RowBox[{"128", " ", "b", " ", 
            SuperscriptBox["d", "3"]}], "+", 
           RowBox[{"384", " ", "c", " ", 
            SuperscriptBox["d", "3"]}], "+", 
           RowBox[{"512", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "3"]}], "+", 
           RowBox[{"6876", " ", "e"}], "+", 
           RowBox[{"20800", " ", "a", " ", "e"}], "+", 
           RowBox[{"21504", " ", 
            SuperscriptBox["a", "2"], " ", "e"}], "+", 
           RowBox[{"8704", " ", 
            SuperscriptBox["a", "3"], " ", "e"}], "+", 
           RowBox[{"1024", " ", 
            SuperscriptBox["a", "4"], " ", "e"}], "-", 
           RowBox[{"10560", " ", "b", " ", "e"}], "-", 
           RowBox[{"21760", " ", "a", " ", "b", " ", "e"}], "-", 
           RowBox[{"13056", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "e"}], "-", 
           RowBox[{"2048", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "e"}], "+", 
           RowBox[{"4032", " ", 
            SuperscriptBox["b", "2"], " ", "e"}], "+", 
           RowBox[{"4352", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "e"}], "+", 
           RowBox[{"1024", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "e"}], "-", 
           RowBox[{"10240", " ", "c", " ", "e"}], "-", 
           RowBox[{"21248", " ", "a", " ", "c", " ", "e"}], "-", 
           RowBox[{"13056", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "e"}], "-", 
           RowBox[{"2048", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", "e"}], "+", 
           RowBox[{"8704", " ", "b", " ", "c", " ", "e"}], "+", 
           RowBox[{"9728", " ", "a", " ", "b", " ", "c", " ", "e"}], "+", 
           RowBox[{"2048", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "e"}], "+", 
           RowBox[{"3776", " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "+", 
           RowBox[{"4352", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "+", 
           RowBox[{"1024", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "-", 
           RowBox[{"1024", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "-", 
           RowBox[{"1024", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "e"}], "-", 
           RowBox[{"13888", " ", "d", " ", "e"}], "-", 
           RowBox[{"30080", " ", "a", " ", "d", " ", "e"}], "-", 
           RowBox[{"18944", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", "e"}], "-", 
           RowBox[{"3072", " ", 
            SuperscriptBox["a", "3"], " ", "d", " ", "e"}], "+", 
           RowBox[{"14272", " ", "b", " ", "d", " ", "e"}], "+", 
           RowBox[{"18432", " ", "a", " ", "b", " ", "d", " ", "e"}], "+", 
           RowBox[{"4608", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "e"}], "-", 
           RowBox[{"3328", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "-", 
           RowBox[{"1536", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "+", 
           RowBox[{"15808", " ", "c", " ", "d", " ", "e"}], "+", 
           RowBox[{"19456", " ", "a", " ", "c", " ", "d", " ", "e"}], "+", 
           RowBox[{"4608", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "e"}], "-", 
           RowBox[{"4096", " ", "b", " ", "c", " ", "d", " ", "e"}], "-", 
           RowBox[{"1024", " ", "a", " ", "b", " ", "c", " ", "d", " ", "e"}],
            "-", 
           RowBox[{"1024", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "e"}], "-", 
           RowBox[{"3840", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "-", 
           RowBox[{"1536", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "-", 
           RowBox[{"1024", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "+", 
           RowBox[{"8576", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"11776", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"3072", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"5376", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"3072", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"512", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"6400", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"3072", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"1024", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "+", 
           RowBox[{"512", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "e"}], "-", 
           RowBox[{"1536", " ", 
            SuperscriptBox["d", "3"], " ", "e"}], "-", 
           RowBox[{"1024", " ", "a", " ", 
            SuperscriptBox["d", "3"], " ", "e"}], "+", 
           RowBox[{"512", " ", "b", " ", 
            SuperscriptBox["d", "3"], " ", "e"}], "+", 
           RowBox[{"512", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", "e"}], "+", 
           RowBox[{"26400", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"59136", " ", "a", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"40192", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"8192", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"29184", " ", "b", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"40192", " ", "a", " ", "b", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"12288", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"7936", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"4096", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"29952", " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"40192", " ", "a", " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"12288", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"14336", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"8192", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"7936", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"4096", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"38976", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"56320", " ", "a", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"17920", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"27392", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"17920", " ", "a", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"3584", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"28928", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"17920", " ", "a", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"4096", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"3584", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"16128", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"11264", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"5632", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"5632", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"]}], "-", 
           RowBox[{"1536", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["e", "2"]}], "+", 
           RowBox[{"48768", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"72704", " ", "a", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"24576", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"35840", " ", "b", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"24576", " ", "a", " ", "b", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"5120", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"36864", " ", "c", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"24576", " ", "a", " ", "c", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"8192", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"5120", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"48128", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "-", 
           RowBox[{"34816", " ", "a", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"17408", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"17408", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"10240", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "3"]}], "+", 
           RowBox[{"43776", " ", 
            SuperscriptBox["e", "4"]}], "+", 
           RowBox[{"32768", " ", "a", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"16384", " ", "b", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"16384", " ", "c", " ", 
            SuperscriptBox["e", "4"]}], "-", 
           RowBox[{"22016", " ", "d", " ", 
            SuperscriptBox["e", "4"]}], "+", 
           RowBox[{"15360", " ", 
            SuperscriptBox["e", "5"]}], "+", 
           RowBox[{"6876", " ", "n"}], "+", 
           RowBox[{"20800", " ", "a", " ", "n"}], "+", 
           RowBox[{"21504", " ", 
            SuperscriptBox["a", "2"], " ", "n"}], "+", 
           RowBox[{"8704", " ", 
            SuperscriptBox["a", "3"], " ", "n"}], "+", 
           RowBox[{"1024", " ", 
            SuperscriptBox["a", "4"], " ", "n"}], "-", 
           RowBox[{"10560", " ", "b", " ", "n"}], "-", 
           RowBox[{"21760", " ", "a", " ", "b", " ", "n"}], "-", 
           RowBox[{"13056", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "n"}], "-", 
           RowBox[{"2048", " ", 
            SuperscriptBox["a", "3"], " ", "b", " ", "n"}], "+", 
           RowBox[{"4032", " ", 
            SuperscriptBox["b", "2"], " ", "n"}], "+", 
           RowBox[{"4352", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "n"}], "+", 
           RowBox[{"1024", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["b", "2"], " ", "n"}], "-", 
           RowBox[{"10240", " ", "c", " ", "n"}], "-", 
           RowBox[{"21248", " ", "a", " ", "c", " ", "n"}], "-", 
           RowBox[{"13056", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "n"}], "-", 
           RowBox[{"2048", " ", 
            SuperscriptBox["a", "3"], " ", "c", " ", "n"}], "+", 
           RowBox[{"8704", " ", "b", " ", "c", " ", "n"}], "+", 
           RowBox[{"9728", " ", "a", " ", "b", " ", "c", " ", "n"}], "+", 
           RowBox[{"2048", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "n"}], "+", 
           RowBox[{"3776", " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "+", 
           RowBox[{"4352", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "+", 
           RowBox[{"1024", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "-", 
           RowBox[{"1024", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "-", 
           RowBox[{"1024", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "-", 
           RowBox[{"13888", " ", "d", " ", "n"}], "-", 
           RowBox[{"30080", " ", "a", " ", "d", " ", "n"}], "-", 
           RowBox[{"18944", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", "n"}], "-", 
           RowBox[{"3072", " ", 
            SuperscriptBox["a", "3"], " ", "d", " ", "n"}], "+", 
           RowBox[{"14272", " ", "b", " ", "d", " ", "n"}], "+", 
           RowBox[{"18432", " ", "a", " ", "b", " ", "d", " ", "n"}], "+", 
           RowBox[{"4608", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "n"}], "-", 
           RowBox[{"3328", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "-", 
           RowBox[{"1536", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "+", 
           RowBox[{"15808", " ", "c", " ", "d", " ", "n"}], "+", 
           RowBox[{"19456", " ", "a", " ", "c", " ", "d", " ", "n"}], "+", 
           RowBox[{"4608", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "n"}], "-", 
           RowBox[{"4096", " ", "b", " ", "c", " ", "d", " ", "n"}], "-", 
           RowBox[{"1024", " ", "a", " ", "b", " ", "c", " ", "d", " ", "n"}],
            "-", 
           RowBox[{"1024", " ", 
            SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "n"}], "-", 
           RowBox[{"3840", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
           RowBox[{"1536", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
           RowBox[{"1024", " ", "b", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
           RowBox[{"8576", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"11776", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"3072", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"5376", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"3072", " ", "a", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"512", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"6400", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"3072", " ", "a", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"1024", " ", "b", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "+", 
           RowBox[{"512", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"1536", " ", 
            SuperscriptBox["d", "3"], " ", "n"}], "-", 
           RowBox[{"1024", " ", "a", " ", 
            SuperscriptBox["d", "3"], " ", "n"}], "+", 
           RowBox[{"512", " ", "b", " ", 
            SuperscriptBox["d", "3"], " ", "n"}], "+", 
           RowBox[{"512", " ", "c", " ", 
            SuperscriptBox["d", "3"], " ", "n"}], "+", 
           RowBox[{"52800", " ", "e", " ", "n"}], "+", 
           RowBox[{"118272", " ", "a", " ", "e", " ", "n"}], "+", 
           RowBox[{"80384", " ", 
            SuperscriptBox["a", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"16384", " ", 
            SuperscriptBox["a", "3"], " ", "e", " ", "n"}], "-", 
           RowBox[{"58368", " ", "b", " ", "e", " ", "n"}], "-", 
           RowBox[{"80384", " ", "a", " ", "b", " ", "e", " ", "n"}], "-", 
           RowBox[{"24576", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", "e", " ", "n"}], "+", 
           RowBox[{"15872", " ", 
            SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"8192", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"59904", " ", "c", " ", "e", " ", "n"}], "-", 
           RowBox[{"80384", " ", "a", " ", "c", " ", "e", " ", "n"}], "-", 
           RowBox[{"24576", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", "e", " ", "n"}], "+", 
           RowBox[{"28672", " ", "b", " ", "c", " ", "e", " ", "n"}], "+", 
           RowBox[{
           "16384", " ", "a", " ", "b", " ", "c", " ", "e", " ", "n"}], "+", 
           RowBox[{"15872", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"8192", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"77952", " ", "d", " ", "e", " ", "n"}], "-", 
           RowBox[{"112640", " ", "a", " ", "d", " ", "e", " ", "n"}], "-", 
           RowBox[{"35840", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", "e", " ", "n"}], "+", 
           RowBox[{"54784", " ", "b", " ", "d", " ", "e", " ", "n"}], "+", 
           RowBox[{
           "35840", " ", "a", " ", "b", " ", "d", " ", "e", " ", "n"}], "-", 
           RowBox[{"7168", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", "n"}], "+", 
           RowBox[{"57856", " ", "c", " ", "d", " ", "e", " ", "n"}], "+", 
           RowBox[{
           "35840", " ", "a", " ", "c", " ", "d", " ", "e", " ", "n"}], "-", 
           RowBox[{"8192", " ", "b", " ", "c", " ", "d", " ", "e", " ", "n"}],
            "-", 
           RowBox[{"7168", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "+", 
           RowBox[{"32256", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
           RowBox[{"22528", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"11264", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"11264", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
           RowBox[{"3072", " ", 
            SuperscriptBox["d", "3"], " ", "e", " ", "n"}], "+", 
           RowBox[{"146304", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"218112", " ", "a", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"73728", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"107520", " ", "b", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"73728", " ", "a", " ", "b", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"15360", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"110592", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"73728", " ", "a", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"24576", " ", "b", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"15360", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"144384", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "-", 
           RowBox[{"104448", " ", "a", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"52224", " ", "b", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"52224", " ", "c", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"30720", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["e", "2"], " ", "n"}], "+", 
           RowBox[{"175104", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "+", 
           RowBox[{"131072", " ", "a", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"65536", " ", "b", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"65536", " ", "c", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "-", 
           RowBox[{"88064", " ", "d", " ", 
            SuperscriptBox["e", "3"], " ", "n"}], "+", 
           RowBox[{"76800", " ", 
            SuperscriptBox["e", "4"], " ", "n"}], "+", 
           RowBox[{"26400", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"59136", " ", "a", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"40192", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"8192", " ", 
            SuperscriptBox["a", "3"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"29184", " ", "b", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"40192", " ", "a", " ", "b", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"12288", " ", 
            SuperscriptBox["a", "2"], " ", "b", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"7936", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"4096", " ", "a", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"29952", " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"40192", " ", "a", " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"12288", " ", 
            SuperscriptBox["a", "2"], " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"14336", " ", "b", " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"8192", " ", "a", " ", "b", " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"7936", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"4096", " ", "a", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"38976", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"56320", " ", "a", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"17920", " ", 
            SuperscriptBox["a", "2"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"27392", " ", "b", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"17920", " ", "a", " ", "b", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"3584", " ", 
            SuperscriptBox["b", "2"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"28928", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"17920", " ", "a", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"4096", " ", "b", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"3584", " ", 
            SuperscriptBox["c", "2"], " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"16128", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"11264", " ", "a", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"5632", " ", "b", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"5632", " ", "c", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"1536", " ", 
            SuperscriptBox["d", "3"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"146304", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"218112", " ", "a", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"73728", " ", 
            SuperscriptBox["a", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"107520", " ", "b", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"73728", " ", "a", " ", "b", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"15360", " ", 
            SuperscriptBox["b", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"110592", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"73728", " ", "a", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"24576", " ", "b", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"15360", " ", 
            SuperscriptBox["c", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"144384", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"104448", " ", "a", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"52224", " ", "b", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"52224", " ", "c", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"30720", " ", 
            SuperscriptBox["d", "2"], " ", "e", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"262656", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"196608", " ", "a", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"98304", " ", "b", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"98304", " ", "c", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"132096", " ", "d", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"153600", " ", 
            SuperscriptBox["e", "3"], " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"48768", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"72704", " ", "a", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"24576", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"35840", " ", "b", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"24576", " ", "a", " ", "b", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"5120", " ", 
            SuperscriptBox["b", "2"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"36864", " ", "c", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"24576", " ", "a", " ", "c", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"8192", " ", "b", " ", "c", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"5120", " ", 
            SuperscriptBox["c", "2"], " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"48128", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"34816", " ", "a", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"17408", " ", "b", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"17408", " ", "c", " ", "d", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"10240", " ", 
            SuperscriptBox["d", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"175104", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"131072", " ", "a", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"65536", " ", "b", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"65536", " ", "c", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "-", 
           RowBox[{"88064", " ", "d", " ", "e", " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"153600", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["n", "3"]}], "+", 
           RowBox[{"43776", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"32768", " ", "a", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"16384", " ", "b", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"16384", " ", "c", " ", 
            SuperscriptBox["n", "4"]}], "-", 
           RowBox[{"22016", " ", "d", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"76800", " ", "e", " ", 
            SuperscriptBox["n", "4"]}], "+", 
           RowBox[{"15360", " ", 
            SuperscriptBox["n", "5"]}]}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], "-", "b", "+", "e"}], ",", "n"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["3", "4"], "+", "b", "+", "e"}], ",", "n"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["3", "4"], "-", "c", "+", "e"}], ",", "n"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], "+", "c", "+", "e"}], ",", "n"}], "]"}], 
         " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["3", "4"], "+", "a", "-", "b", "-", "d", "+", "e"}], 
           ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], "+", "a", "-", "c", "-", "d", "+", "e"}], 
           ",", "n"}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "-", "d", "+", 
            RowBox[{"2", " ", "e"}]}], ",", 
           RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}], "-", 
           RowBox[{"4", " ", "c"}], "-", 
           RowBox[{"4", " ", "d"}], "+", 
           RowBox[{"4", " ", "e"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "e"}], "+", 
           RowBox[{"2", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "a"}], "-", 
           RowBox[{"4", " ", "b"}], "+", 
           RowBox[{"4", " ", "e"}], "+", 
           RowBox[{"4", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", "a"}], "-", 
           RowBox[{"4", " ", "c"}], "+", 
           RowBox[{"4", " ", "e"}], "+", 
           RowBox[{"4", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "-", 
           RowBox[{"2", " ", "d"}], "+", 
           RowBox[{"4", " ", "e"}], "+", 
           RowBox[{"4", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "a"}], "-", 
           RowBox[{"2", " ", "d"}], "+", 
           RowBox[{"4", " ", "e"}], "+", 
           RowBox[{"4", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "-", 
           RowBox[{"2", " ", "b"}], "-", 
           RowBox[{"2", " ", "c"}], "-", 
           RowBox[{"2", " ", "d"}], "+", 
           RowBox[{"4", " ", "e"}], "+", 
           RowBox[{"4", " ", "n"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "a"}], "-", 
           RowBox[{"2", " ", "b"}], "-", 
           RowBox[{"2", " ", "c"}], "-", 
           RowBox[{"2", " ", "d"}], "+", 
           RowBox[{"4", " ", "e"}], "+", 
           RowBox[{"4", " ", "n"}]}], ")"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "4"], "+", "a", "-", "b", "+", "e"}], ",", "n"}],
           "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["3", "4"], "+", "a", "-", "c", "+", "e"}], ",", "n"}],
           "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "e"}]}], ",", 
           RowBox[{"2", " ", "n"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "d", "+", 
            RowBox[{"2", " ", "e"}]}], ",", 
           RowBox[{"2", " ", "n"}]}], "]"}], " ", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "b", "-", "c", "-", "d", 
            "+", 
            RowBox[{"2", " ", "e"}]}], ",", 
           RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.904280895857683*^9, 3.9042809228095603`*^9}, {
   3.904281028238546*^9, 3.904281036313111*^9}, 3.904320721584963*^9, {
   3.904320786056119*^9, 3.904320807185725*^9}, {3.9043214398944254`*^9, 
   3.9043214925260787`*^9}, {3.9044103838812437`*^9, 3.904410423284773*^9}, 
   3.9044104667894683`*^9, {3.904410516349594*^9, 3.904410576448089*^9}},
 CellLabel->
  "In[316]:=",ExpressionUUID->"343904ff-6141-4ad8-b13e-eb81a69f88be"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{"32", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "a", "+", 
         RowBox[{"2", " ", "e"}], "+", 
         RowBox[{"2", " ", "k"}]}], ")"}], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "a"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "2"], "+", "d"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["3", "4"], "+", "b", "+", "e"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "4"], "+", "c", "+", "e"}], "k"},
        "Pochhammer"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "a"}], "-", 
         RowBox[{"2", " ", "d"}], "+", 
         RowBox[{"4", " ", "e"}], "+", 
         RowBox[{"2", " ", "k"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", "a"}], "-", 
         RowBox[{"4", " ", "b"}], "+", 
         RowBox[{"4", " ", "e"}], "+", 
         RowBox[{"4", " ", "k"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"4", " ", "a"}], "-", 
         RowBox[{"4", " ", "c"}], "+", 
         RowBox[{"4", " ", "e"}], "+", 
         RowBox[{"4", " ", "k"}]}], ")"}], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "4"], "+", "a", "-", "b", "+", "e"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["3", "4"], "+", "a", "-", "c", "+", "e"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", 
           RowBox[{"2", " ", "e"}]}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "2"], "+", "a", "-", "d", "+", 
           RowBox[{"2", " ", "e"}]}], "k"},
        "Pochhammer"]}]]}], "\[LongEqual]", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "0"}], "\[Infinity]"], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "a"}], "-", 
          RowBox[{"4", " ", "c"}], "-", 
          RowBox[{"4", " ", "d"}], "+", 
          RowBox[{"4", " ", "e"}], "+", 
          RowBox[{"4", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"675", "+", 
          RowBox[{"2640", " ", "a"}], "+", 
          RowBox[{"3760", " ", 
           SuperscriptBox["a", "2"]}], "+", 
          RowBox[{"2304", " ", 
           SuperscriptBox["a", "3"]}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["a", "4"]}], "-", 
          RowBox[{"1440", " ", "b"}], "-", 
          RowBox[{"3952", " ", "a", " ", "b"}], "-", 
          RowBox[{"3520", " ", 
           SuperscriptBox["a", "2"], " ", "b"}], "-", 
          RowBox[{"1024", " ", 
           SuperscriptBox["a", "3"], " ", "b"}], "+", 
          RowBox[{"720", " ", 
           SuperscriptBox["b", "2"]}], "+", 
          RowBox[{"1216", " ", "a", " ", 
           SuperscriptBox["b", "2"]}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["b", "2"]}], "-", 
          RowBox[{"1200", " ", "c"}], "-", 
          RowBox[{"3568", " ", "a", " ", "c"}], "-", 
          RowBox[{"3392", " ", 
           SuperscriptBox["a", "2"], " ", "c"}], "-", 
          RowBox[{"1024", " ", 
           SuperscriptBox["a", "3"], " ", "c"}], "+", 
          RowBox[{"1792", " ", "b", " ", "c"}], "+", 
          RowBox[{"3072", " ", "a", " ", "b", " ", "c"}], "+", 
          RowBox[{"1280", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "c"}], "-", 
          RowBox[{"256", " ", 
           SuperscriptBox["b", "2"], " ", "c"}], "-", 
          RowBox[{"256", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "c"}], "+", 
          RowBox[{"528", " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{"1088", " ", "a", " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["c", "2"]}], "-", 
          RowBox[{"512", " ", "b", " ", 
           SuperscriptBox["c", "2"]}], "-", 
          RowBox[{"256", " ", "a", " ", "b", " ", 
           SuperscriptBox["c", "2"]}], "-", 
          RowBox[{"256", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["c", "2"]}], "-", 
          RowBox[{"1830", " ", "d"}], "-", 
          RowBox[{"5312", " ", "a", " ", "d"}], "-", 
          RowBox[{"5024", " ", 
           SuperscriptBox["a", "2"], " ", "d"}], "-", 
          RowBox[{"1536", " ", 
           SuperscriptBox["a", "3"], " ", "d"}], "+", 
          RowBox[{"2512", " ", "b", " ", "d"}], "+", 
          RowBox[{"4768", " ", "a", " ", "b", " ", "d"}], "+", 
          RowBox[{"2176", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "d"}], "-", 
          RowBox[{"736", " ", 
           SuperscriptBox["b", "2"], " ", "d"}], "-", 
          RowBox[{"640", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "d"}], "+", 
          RowBox[{"2800", " ", "c", " ", "d"}], "+", 
          RowBox[{"5280", " ", "a", " ", "c", " ", "d"}], "+", 
          RowBox[{"2432", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "d"}], "-", 
          RowBox[{"1280", " ", "b", " ", "c", " ", "d"}], "-", 
          RowBox[{"512", " ", "a", " ", "b", " ", "c", " ", "d"}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "d"}], "-", 
          RowBox[{"768", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "d"}], "-", 
          RowBox[{"512", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "d"}], "-", 
          RowBox[{"992", " ", 
           SuperscriptBox["c", "2"], " ", "d"}], "-", 
          RowBox[{"896", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "d"}], "-", 
          RowBox[{"256", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "d"}], "-", 
          RowBox[{"512", " ", "a", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "d"}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["c", "2"], " ", "d"}], "+", 
          RowBox[{"1552", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"3136", " ", "a", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"1536", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"1248", " ", "b", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"1280", " ", "a", " ", "b", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"128", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"1888", " ", "c", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"1792", " ", "a", " ", "c", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"768", " ", "b", " ", "c", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"1024", " ", "a", " ", "b", " ", "c", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"384", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"512", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"416", " ", 
           SuperscriptBox["d", "3"]}], "-", 
          RowBox[{"512", " ", "a", " ", 
           SuperscriptBox["d", "3"]}], "+", 
          RowBox[{"128", " ", "b", " ", 
           SuperscriptBox["d", "3"]}], "+", 
          RowBox[{"384", " ", "c", " ", 
           SuperscriptBox["d", "3"]}], "+", 
          RowBox[{"512", " ", "b", " ", "c", " ", 
           SuperscriptBox["d", "3"]}], "+", 
          RowBox[{"6876", " ", "e"}], "+", 
          RowBox[{"20800", " ", "a", " ", "e"}], "+", 
          RowBox[{"21504", " ", 
           SuperscriptBox["a", "2"], " ", "e"}], "+", 
          RowBox[{"8704", " ", 
           SuperscriptBox["a", "3"], " ", "e"}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["a", "4"], " ", "e"}], "-", 
          RowBox[{"10560", " ", "b", " ", "e"}], "-", 
          RowBox[{"21760", " ", "a", " ", "b", " ", "e"}], "-", 
          RowBox[{"13056", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "e"}], "-", 
          RowBox[{"2048", " ", 
           SuperscriptBox["a", "3"], " ", "b", " ", "e"}], "+", 
          RowBox[{"4032", " ", 
           SuperscriptBox["b", "2"], " ", "e"}], "+", 
          RowBox[{"4352", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "e"}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["b", "2"], " ", "e"}], "-", 
          RowBox[{"10240", " ", "c", " ", "e"}], "-", 
          RowBox[{"21248", " ", "a", " ", "c", " ", "e"}], "-", 
          RowBox[{"13056", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "e"}], "-", 
          RowBox[{"2048", " ", 
           SuperscriptBox["a", "3"], " ", "c", " ", "e"}], "+", 
          RowBox[{"8704", " ", "b", " ", "c", " ", "e"}], "+", 
          RowBox[{"9728", " ", "a", " ", "b", " ", "c", " ", "e"}], "+", 
          RowBox[{"2048", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "e"}], "+", 
          RowBox[{"3776", " ", 
           SuperscriptBox["c", "2"], " ", "e"}], "+", 
          RowBox[{"4352", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "e"}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["c", "2"], " ", "e"}], "-", 
          RowBox[{"1024", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "e"}], "-", 
          RowBox[{"1024", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["c", "2"], " ", "e"}], "-", 
          RowBox[{"13888", " ", "d", " ", "e"}], "-", 
          RowBox[{"30080", " ", "a", " ", "d", " ", "e"}], "-", 
          RowBox[{"18944", " ", 
           SuperscriptBox["a", "2"], " ", "d", " ", "e"}], "-", 
          RowBox[{"3072", " ", 
           SuperscriptBox["a", "3"], " ", "d", " ", "e"}], "+", 
          RowBox[{"14272", " ", "b", " ", "d", " ", "e"}], "+", 
          RowBox[{"18432", " ", "a", " ", "b", " ", "d", " ", "e"}], "+", 
          RowBox[{"4608", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "e"}], "-", 
          RowBox[{"3328", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "-", 
          RowBox[{"1536", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "+", 
          RowBox[{"15808", " ", "c", " ", "d", " ", "e"}], "+", 
          RowBox[{"19456", " ", "a", " ", "c", " ", "d", " ", "e"}], "+", 
          RowBox[{"4608", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "e"}], "-", 
          RowBox[{"4096", " ", "b", " ", "c", " ", "d", " ", "e"}], "-", 
          RowBox[{"1024", " ", "a", " ", "b", " ", "c", " ", "d", " ", "e"}], 
          "-", 
          RowBox[{"1024", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "e"}], "-", 
          RowBox[{"3840", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "-", 
          RowBox[{"1536", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "-", 
          RowBox[{"1024", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "+", 
          RowBox[{"8576", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "+", 
          RowBox[{"11776", " ", "a", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "+", 
          RowBox[{"3072", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "-", 
          RowBox[{"5376", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "-", 
          RowBox[{"3072", " ", "a", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "-", 
          RowBox[{"6400", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "-", 
          RowBox[{"3072", " ", "a", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "-", 
          RowBox[{"1024", " ", "b", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "-", 
          RowBox[{"1536", " ", 
           SuperscriptBox["d", "3"], " ", "e"}], "-", 
          RowBox[{"1024", " ", "a", " ", 
           SuperscriptBox["d", "3"], " ", "e"}], "+", 
          RowBox[{"512", " ", "b", " ", 
           SuperscriptBox["d", "3"], " ", "e"}], "+", 
          RowBox[{"512", " ", "c", " ", 
           SuperscriptBox["d", "3"], " ", "e"}], "+", 
          RowBox[{"26400", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"59136", " ", "a", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"40192", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"8192", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"29184", " ", "b", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"40192", " ", "a", " ", "b", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"12288", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"7936", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"4096", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"29952", " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"40192", " ", "a", " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"12288", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"14336", " ", "b", " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"8192", " ", "a", " ", "b", " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"7936", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"4096", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"38976", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"56320", " ", "a", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"17920", " ", 
           SuperscriptBox["a", "2"], " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"27392", " ", "b", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"17920", " ", "a", " ", "b", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"3584", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"28928", " ", "c", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"17920", " ", "a", " ", "c", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"4096", " ", "b", " ", "c", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"3584", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"16128", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"11264", " ", "a", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"5632", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"5632", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"1536", " ", 
           SuperscriptBox["d", "3"], " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"48768", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"72704", " ", "a", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"24576", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"35840", " ", "b", " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"24576", " ", "a", " ", "b", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"5120", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"36864", " ", "c", " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"24576", " ", "a", " ", "c", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"8192", " ", "b", " ", "c", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"5120", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"48128", " ", "d", " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"34816", " ", "a", " ", "d", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"17408", " ", "b", " ", "d", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"17408", " ", "c", " ", "d", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"10240", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"43776", " ", 
           SuperscriptBox["e", "4"]}], "+", 
          RowBox[{"32768", " ", "a", " ", 
           SuperscriptBox["e", "4"]}], "-", 
          RowBox[{"16384", " ", "b", " ", 
           SuperscriptBox["e", "4"]}], "-", 
          RowBox[{"16384", " ", "c", " ", 
           SuperscriptBox["e", "4"]}], "-", 
          RowBox[{"22016", " ", "d", " ", 
           SuperscriptBox["e", "4"]}], "+", 
          RowBox[{"15360", " ", 
           SuperscriptBox["e", "5"]}], "+", 
          RowBox[{"6876", " ", "n"}], "+", 
          RowBox[{"20800", " ", "a", " ", "n"}], "+", 
          RowBox[{"21504", " ", 
           SuperscriptBox["a", "2"], " ", "n"}], "+", 
          RowBox[{"8704", " ", 
           SuperscriptBox["a", "3"], " ", "n"}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["a", "4"], " ", "n"}], "-", 
          RowBox[{"10560", " ", "b", " ", "n"}], "-", 
          RowBox[{"21760", " ", "a", " ", "b", " ", "n"}], "-", 
          RowBox[{"13056", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "n"}], "-", 
          RowBox[{"2048", " ", 
           SuperscriptBox["a", "3"], " ", "b", " ", "n"}], "+", 
          RowBox[{"4032", " ", 
           SuperscriptBox["b", "2"], " ", "n"}], "+", 
          RowBox[{"4352", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "n"}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["b", "2"], " ", "n"}], "-", 
          RowBox[{"10240", " ", "c", " ", "n"}], "-", 
          RowBox[{"21248", " ", "a", " ", "c", " ", "n"}], "-", 
          RowBox[{"13056", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "n"}], "-", 
          RowBox[{"2048", " ", 
           SuperscriptBox["a", "3"], " ", "c", " ", "n"}], "+", 
          RowBox[{"8704", " ", "b", " ", "c", " ", "n"}], "+", 
          RowBox[{"9728", " ", "a", " ", "b", " ", "c", " ", "n"}], "+", 
          RowBox[{"2048", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "n"}], "+", 
          RowBox[{"3776", " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "+", 
          RowBox[{"4352", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "+", 
          RowBox[{"1024", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "-", 
          RowBox[{"1024", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "-", 
          RowBox[{"1024", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "-", 
          RowBox[{"13888", " ", "d", " ", "n"}], "-", 
          RowBox[{"30080", " ", "a", " ", "d", " ", "n"}], "-", 
          RowBox[{"18944", " ", 
           SuperscriptBox["a", "2"], " ", "d", " ", "n"}], "-", 
          RowBox[{"3072", " ", 
           SuperscriptBox["a", "3"], " ", "d", " ", "n"}], "+", 
          RowBox[{"14272", " ", "b", " ", "d", " ", "n"}], "+", 
          RowBox[{"18432", " ", "a", " ", "b", " ", "d", " ", "n"}], "+", 
          RowBox[{"4608", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "n"}], "-", 
          RowBox[{"3328", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "-", 
          RowBox[{"1536", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "+", 
          RowBox[{"15808", " ", "c", " ", "d", " ", "n"}], "+", 
          RowBox[{"19456", " ", "a", " ", "c", " ", "d", " ", "n"}], "+", 
          RowBox[{"4608", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "n"}], "-", 
          RowBox[{"4096", " ", "b", " ", "c", " ", "d", " ", "n"}], "-", 
          RowBox[{"1024", " ", "a", " ", "b", " ", "c", " ", "d", " ", "n"}], 
          "-", 
          RowBox[{"1024", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "n"}], "-", 
          RowBox[{"3840", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
          RowBox[{"1536", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
          RowBox[{"1024", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
          RowBox[{"8576", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "+", 
          RowBox[{"11776", " ", "a", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "+", 
          RowBox[{"3072", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "-", 
          RowBox[{"5376", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "-", 
          RowBox[{"3072", " ", "a", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "-", 
          RowBox[{"6400", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "-", 
          RowBox[{"3072", " ", "a", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "-", 
          RowBox[{"1024", " ", "b", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "+", 
          RowBox[{"512", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "-", 
          RowBox[{"1536", " ", 
           SuperscriptBox["d", "3"], " ", "n"}], "-", 
          RowBox[{"1024", " ", "a", " ", 
           SuperscriptBox["d", "3"], " ", "n"}], "+", 
          RowBox[{"512", " ", "b", " ", 
           SuperscriptBox["d", "3"], " ", "n"}], "+", 
          RowBox[{"512", " ", "c", " ", 
           SuperscriptBox["d", "3"], " ", "n"}], "+", 
          RowBox[{"52800", " ", "e", " ", "n"}], "+", 
          RowBox[{"118272", " ", "a", " ", "e", " ", "n"}], "+", 
          RowBox[{"80384", " ", 
           SuperscriptBox["a", "2"], " ", "e", " ", "n"}], "+", 
          RowBox[{"16384", " ", 
           SuperscriptBox["a", "3"], " ", "e", " ", "n"}], "-", 
          RowBox[{"58368", " ", "b", " ", "e", " ", "n"}], "-", 
          RowBox[{"80384", " ", "a", " ", "b", " ", "e", " ", "n"}], "-", 
          RowBox[{"24576", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "e", " ", "n"}], "+", 
          RowBox[{"15872", " ", 
           SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "+", 
          RowBox[{"8192", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "-", 
          RowBox[{"59904", " ", "c", " ", "e", " ", "n"}], "-", 
          RowBox[{"80384", " ", "a", " ", "c", " ", "e", " ", "n"}], "-", 
          RowBox[{"24576", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "e", " ", "n"}], "+", 
          RowBox[{"28672", " ", "b", " ", "c", " ", "e", " ", "n"}], "+", 
          RowBox[{"16384", " ", "a", " ", "b", " ", "c", " ", "e", " ", "n"}],
           "+", 
          RowBox[{"15872", " ", 
           SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "+", 
          RowBox[{"8192", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "-", 
          RowBox[{"77952", " ", "d", " ", "e", " ", "n"}], "-", 
          RowBox[{"112640", " ", "a", " ", "d", " ", "e", " ", "n"}], "-", 
          RowBox[{"35840", " ", 
           SuperscriptBox["a", "2"], " ", "d", " ", "e", " ", "n"}], "+", 
          RowBox[{"54784", " ", "b", " ", "d", " ", "e", " ", "n"}], "+", 
          RowBox[{"35840", " ", "a", " ", "b", " ", "d", " ", "e", " ", "n"}],
           "-", 
          RowBox[{"7168", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", "n"}], "+", 
          RowBox[{"57856", " ", "c", " ", "d", " ", "e", " ", "n"}], "+", 
          RowBox[{"35840", " ", "a", " ", "c", " ", "d", " ", "e", " ", "n"}],
           "-", 
          RowBox[{"8192", " ", "b", " ", "c", " ", "d", " ", "e", " ", "n"}], 
          "-", 
          RowBox[{"7168", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "+", 
          RowBox[{"32256", " ", 
           SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
          RowBox[{"22528", " ", "a", " ", 
           SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
          RowBox[{"11264", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
          RowBox[{"11264", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
          RowBox[{"3072", " ", 
           SuperscriptBox["d", "3"], " ", "e", " ", "n"}], "+", 
          RowBox[{"146304", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"218112", " ", "a", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"73728", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "-", 
          RowBox[{"107520", " ", "b", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "-", 
          RowBox[{"73728", " ", "a", " ", "b", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"15360", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "-", 
          RowBox[{"110592", " ", "c", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "-", 
          RowBox[{"73728", " ", "a", " ", "c", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"24576", " ", "b", " ", "c", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"15360", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "-", 
          RowBox[{"144384", " ", "d", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "-", 
          RowBox[{"104448", " ", "a", " ", "d", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"52224", " ", "b", " ", "d", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"52224", " ", "c", " ", "d", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"30720", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"175104", " ", 
           SuperscriptBox["e", "3"], " ", "n"}], "+", 
          RowBox[{"131072", " ", "a", " ", 
           SuperscriptBox["e", "3"], " ", "n"}], "-", 
          RowBox[{"65536", " ", "b", " ", 
           SuperscriptBox["e", "3"], " ", "n"}], "-", 
          RowBox[{"65536", " ", "c", " ", 
           SuperscriptBox["e", "3"], " ", "n"}], "-", 
          RowBox[{"88064", " ", "d", " ", 
           SuperscriptBox["e", "3"], " ", "n"}], "+", 
          RowBox[{"76800", " ", 
           SuperscriptBox["e", "4"], " ", "n"}], "+", 
          RowBox[{"26400", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"59136", " ", "a", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"40192", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"8192", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"29184", " ", "b", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"40192", " ", "a", " ", "b", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"12288", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"7936", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"4096", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"29952", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"40192", " ", "a", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"12288", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"14336", " ", "b", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"8192", " ", "a", " ", "b", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"7936", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"4096", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"38976", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"56320", " ", "a", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"17920", " ", 
           SuperscriptBox["a", "2"], " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"27392", " ", "b", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"17920", " ", "a", " ", "b", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"3584", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"28928", " ", "c", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"17920", " ", "a", " ", "c", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"4096", " ", "b", " ", "c", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"3584", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"16128", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"11264", " ", "a", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"5632", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"5632", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"1536", " ", 
           SuperscriptBox["d", "3"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"146304", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"218112", " ", "a", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"73728", " ", 
           SuperscriptBox["a", "2"], " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"107520", " ", "b", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"73728", " ", "a", " ", "b", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"15360", " ", 
           SuperscriptBox["b", "2"], " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"110592", " ", "c", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"73728", " ", "a", " ", "c", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"24576", " ", "b", " ", "c", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"15360", " ", 
           SuperscriptBox["c", "2"], " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"144384", " ", "d", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"104448", " ", "a", " ", "d", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"52224", " ", "b", " ", "d", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"52224", " ", "c", " ", "d", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"30720", " ", 
           SuperscriptBox["d", "2"], " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"262656", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"196608", " ", "a", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"98304", " ", "b", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"98304", " ", "c", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"132096", " ", "d", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"153600", " ", 
           SuperscriptBox["e", "3"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"48768", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"72704", " ", "a", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"24576", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"35840", " ", "b", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"24576", " ", "a", " ", "b", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"5120", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"36864", " ", "c", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"24576", " ", "a", " ", "c", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"8192", " ", "b", " ", "c", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"5120", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"48128", " ", "d", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"34816", " ", "a", " ", "d", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"17408", " ", "b", " ", "d", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"17408", " ", "c", " ", "d", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"10240", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"175104", " ", "e", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"131072", " ", "a", " ", "e", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"65536", " ", "b", " ", "e", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"65536", " ", "c", " ", "e", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"88064", " ", "d", " ", "e", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"153600", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"43776", " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"32768", " ", "a", " ", 
           SuperscriptBox["n", "4"]}], "-", 
          RowBox[{"16384", " ", "b", " ", 
           SuperscriptBox["n", "4"]}], "-", 
          RowBox[{"16384", " ", "c", " ", 
           SuperscriptBox["n", "4"]}], "-", 
          RowBox[{"22016", " ", "d", " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"76800", " ", "e", " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"15360", " ", 
           SuperscriptBox["n", "5"]}]}], ")"}], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "4"], "-", "b", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["3", "4"], "+", "b", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["3", "4"], "-", "c", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "4"], "+", "c", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["3", "4"], "+", "a", "-", "b", "-", "d", "+", "e"}], 
          "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "4"], "+", "a", "-", "c", "-", "d", "+", "e"}], 
          "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "2"], "-", "d", "+", 
            RowBox[{"2", " ", "e"}]}], 
          RowBox[{"2", " ", "n"}]},
         "Pochhammer"]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "a"}], "-", 
          RowBox[{"4", " ", "c"}], "-", 
          RowBox[{"4", " ", "d"}], "+", 
          RowBox[{"4", " ", "e"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "e"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "a"}], "-", 
          RowBox[{"4", " ", "b"}], "+", 
          RowBox[{"4", " ", "e"}], "+", 
          RowBox[{"4", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"4", " ", "a"}], "-", 
          RowBox[{"4", " ", "c"}], "+", 
          RowBox[{"4", " ", "e"}], "+", 
          RowBox[{"4", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "a"}], "-", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"4", " ", "e"}], "+", 
          RowBox[{"4", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "a"}], "-", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"4", " ", "e"}], "+", 
          RowBox[{"4", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "a"}], "-", 
          RowBox[{"2", " ", "b"}], "-", 
          RowBox[{"2", " ", "c"}], "-", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"4", " ", "e"}], "+", 
          RowBox[{"4", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"2", " ", "a"}], "-", 
          RowBox[{"2", " ", "b"}], "-", 
          RowBox[{"2", " ", "c"}], "-", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"4", " ", "e"}], "+", 
          RowBox[{"4", " ", "n"}]}], ")"}], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "4"], "+", "a", "-", "b", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["3", "4"], "+", "a", "-", "c", "+", "e"}], "n"},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{"1", "+", 
            RowBox[{"2", " ", "e"}]}], 
          RowBox[{"2", " ", "n"}]},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "d", "+", 
            RowBox[{"2", " ", "e"}]}], 
          RowBox[{"2", " ", "n"}]},
         "Pochhammer"], " ", 
        TemplateBox[{
          RowBox[{
            FractionBox["1", "2"], "+", "a", "-", "b", "-", "c", "-", "d", 
            "+", 
            RowBox[{"2", " ", "e"}]}], 
          RowBox[{"2", " ", "n"}]},
         "Pochhammer"]}], ")"}]}]}]}],
   HoldForm], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9044104672145834`*^9, {3.9044105489346333`*^9, 3.904410576961378*^9}},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->
  "Out[316]//TraditionalForm=",ExpressionUUID->"c32388fc-71b6-497a-9468-\
a984c20ef8cb"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"68bb6f8c-1df1-43dd-938c-89fd0ec930b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example IX", "Subsubsection",
 CellChangeTimes->{{3.904280972798452*^9, 3.9042810137773647`*^9}, {
   3.9043085093826323`*^9, 3.9043085099072866`*^9}, 3.9043207109388514`*^9, 
   3.904321431612422*^9, {3.9044103236802034`*^9, 3.9044103243115845`*^9}, 
   3.904410361856629*^9, 3.9044104891268225`*^9, {3.904477445156475*^9, 
   3.904477445261985*^9}, 
   3.904554207890729*^9},ExpressionUUID->"8cda3236-4001-4abb-b7fe-\
e0fb61ff67dd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TraditionalForm", "@", 
  RowBox[{"HoldForm", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "c", "-", "d"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "+", 
           RowBox[{"2", " ", "c"}], "-", "d"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "b"}], "+", 
           RowBox[{"2", " ", "c"}], "-", "d"}], ",", "k"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "c"}], "-", 
          RowBox[{"3", " ", "d"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "a"}], "+", 
          RowBox[{"2", " ", "b"}], "+", 
          RowBox[{"4", " ", "c"}], "-", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"2", " ", "k"}]}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "c"}], "-", 
           RowBox[{"3", " ", "d"}]}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "a", "+", "b", "+", 
           RowBox[{"2", " ", "c"}], "-", "d"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "d"}], ",", "k"}], "]"}]}]], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "==", 
    RowBox[{
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", "d", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "c"}], "-", 
            RowBox[{"4", " ", "a", " ", "c"}], "-", 
            RowBox[{"4", " ", "b", " ", "c"}], "-", 
            RowBox[{"12", " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"8", " ", "a", " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"8", " ", "b", " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["c", "3"]}], "-", 
            RowBox[{"3", " ", "d"}], "+", 
            RowBox[{"6", " ", "a", " ", "d"}], "+", 
            RowBox[{"6", " ", "b", " ", "d"}], "-", 
            RowBox[{"4", " ", "a", " ", "b", " ", "d"}], "+", 
            RowBox[{"30", " ", "c", " ", "d"}], "-", 
            RowBox[{"28", " ", "a", " ", "c", " ", "d"}], "-", 
            RowBox[{"28", " ", "b", " ", "c", " ", "d"}], "-", 
            RowBox[{"64", " ", 
             SuperscriptBox["c", "2"], " ", "d"}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"20", " ", "a", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"20", " ", "b", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"76", " ", "c", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"28", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            RowBox[{"3", " ", "n"}], "-", 
            RowBox[{"6", " ", "a", " ", "n"}], "-", 
            RowBox[{"6", " ", "b", " ", "n"}], "+", 
            RowBox[{"4", " ", "a", " ", "b", " ", "n"}], "-", 
            RowBox[{"30", " ", "c", " ", "n"}], "+", 
            RowBox[{"28", " ", "a", " ", "c", " ", "n"}], "+", 
            RowBox[{"28", " ", "b", " ", "c", " ", "n"}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["c", "2"], " ", "n"}], "+", 
            RowBox[{"36", " ", "d", " ", "n"}], "-", 
            RowBox[{"40", " ", "a", " ", "d", " ", "n"}], "-", 
            RowBox[{"40", " ", "b", " ", "d", " ", "n"}], "-", 
            RowBox[{"152", " ", "c", " ", "d", " ", "n"}], "+", 
            RowBox[{"84", " ", 
             SuperscriptBox["d", "2"], " ", "n"}], "-", 
            RowBox[{"18", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"20", " ", "a", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"20", " ", "b", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"76", " ", "c", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"84", " ", "d", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"28", " ", 
             SuperscriptBox["n", "3"]}]}], ")"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "-", "d"}], ",", "n"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "-", "a", "-", "d"}], ",", "n"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "-", "b", "-", "d"}], ",", "n"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "+", "c", "-", "d"}], ",", "n"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a"}], "+", 
             RowBox[{"2", " ", "c"}], "-", "d"}], ",", "n"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "b"}], "+", 
             RowBox[{"2", " ", "c"}], "-", "d"}], ",", "n"}], "]"}]}], ")"}], 
        "/", 
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "d"}], "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "a"}], "-", "d", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "b"}], "-", "d", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"c", "-", "d", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "a"}], "+", 
            RowBox[{"2", " ", "c"}], "-", "d", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "b"}], "+", 
            RowBox[{"2", " ", "c"}], "-", "d", "+", "n"}], ")"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "c"}], "-", 
             RowBox[{"3", " ", "d"}]}], ",", 
            RowBox[{"3", " ", "n"}]}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "+", "a", "+", "c", "-", "d"}], ",", 
            "n"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "+", "b", "+", "c", "-", "d"}], ",", 
            "n"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "+", "a", "+", "b", "+", 
             RowBox[{"2", " ", "c"}], "-", "d"}], ",", "n"}], "]"}]}], 
         ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "1", ",", "Infinity"}], "}"}]}], "]"}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "a"}], "+", 
         RowBox[{"2", " ", "b"}], "+", 
         RowBox[{"2", " ", "c"}]}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "-", "a", "-", "b", "-", "c"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "c"}], "-", 
         RowBox[{"3", " ", "d"}]}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "a", "+", "c", "-", "d"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "b", "+", "c", "-", "d"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "a", "+", "b", "+", 
         RowBox[{"2", " ", "c"}], "-", "d"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "d"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "a", "-", "d"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "-", "b", "-", "d"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "c", "-", "d"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "a"}], "+", 
         RowBox[{"2", " ", "c"}], "-", "d"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "b"}], "+", 
         RowBox[{"2", " ", "c"}], "-", "d"}], "]"}]}]]}]}], "]"}]}]], "Code",
 CellChangeTimes->{{3.904280895857683*^9, 3.9042809228095603`*^9}, {
   3.904281028238546*^9, 3.904281036313111*^9}, 3.904320721584963*^9, {
   3.904320786056119*^9, 3.904320807185725*^9}, {3.9043214398944254`*^9, 
   3.9043214925260787`*^9}, {3.9044103838812437`*^9, 3.904410423284773*^9}, 
   3.9044104667894683`*^9, {3.904410516349594*^9, 3.904410576448089*^9}, {
   3.904477462691942*^9, 3.9044775169564905`*^9}, 3.9044782714315166`*^9},
 CellLabel->
  "In[517]:=",ExpressionUUID->"fd4e4912-958b-4902-a40c-9dffebfb1a33"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{"2", " ", 
       TemplateBox[{
         RowBox[{"1", "+", "c", "-", "d"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "+", 
           RowBox[{"2", " ", "c"}], "-", "d"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", 
           RowBox[{"2", " ", "b"}], "+", 
           RowBox[{"2", " ", "c"}], "-", "d"}], "k"},
        "Pochhammer"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "c"}], "-", 
         RowBox[{"3", " ", "d"}], "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "a"}], "+", 
         RowBox[{"2", " ", "b"}], "+", 
         RowBox[{"4", " ", "c"}], "-", 
         RowBox[{"2", " ", "d"}], "+", 
         RowBox[{"2", " ", "k"}]}], ")"}], " ", 
       TemplateBox[{
         RowBox[{"1", "+", 
           RowBox[{"2", " ", "c"}], "-", 
           RowBox[{"3", " ", "d"}]}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "2"], "+", "a", "+", "b", "+", 
           RowBox[{"2", " ", "c"}], "-", "d"}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "d"}], "k"},
        "Pochhammer"]}]]}], "\[LongEqual]", 
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "1"}], "\[Infinity]"], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "n"], " ", "d", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "c"}], "-", 
           RowBox[{"4", " ", "a", " ", "c"}], "-", 
           RowBox[{"4", " ", "b", " ", "c"}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["c", "2"]}], "+", 
           RowBox[{"8", " ", "a", " ", 
            SuperscriptBox["c", "2"]}], "+", 
           RowBox[{"8", " ", "b", " ", 
            SuperscriptBox["c", "2"]}], "+", 
           RowBox[{"16", " ", 
            SuperscriptBox["c", "3"]}], "-", 
           RowBox[{"3", " ", "d"}], "+", 
           RowBox[{"6", " ", "a", " ", "d"}], "+", 
           RowBox[{"6", " ", "b", " ", "d"}], "-", 
           RowBox[{"4", " ", "a", " ", "b", " ", "d"}], "+", 
           RowBox[{"30", " ", "c", " ", "d"}], "-", 
           RowBox[{"28", " ", "a", " ", "c", " ", "d"}], "-", 
           RowBox[{"28", " ", "b", " ", "c", " ", "d"}], "-", 
           RowBox[{"64", " ", 
            SuperscriptBox["c", "2"], " ", "d"}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"20", " ", "a", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"20", " ", "b", " ", 
            SuperscriptBox["d", "2"]}], "+", 
           RowBox[{"76", " ", "c", " ", 
            SuperscriptBox["d", "2"]}], "-", 
           RowBox[{"28", " ", 
            SuperscriptBox["d", "3"]}], "+", 
           RowBox[{"3", " ", "n"}], "-", 
           RowBox[{"6", " ", "a", " ", "n"}], "-", 
           RowBox[{"6", " ", "b", " ", "n"}], "+", 
           RowBox[{"4", " ", "a", " ", "b", " ", "n"}], "-", 
           RowBox[{"30", " ", "c", " ", "n"}], "+", 
           RowBox[{"28", " ", "a", " ", "c", " ", "n"}], "+", 
           RowBox[{"28", " ", "b", " ", "c", " ", "n"}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["c", "2"], " ", "n"}], "+", 
           RowBox[{"36", " ", "d", " ", "n"}], "-", 
           RowBox[{"40", " ", "a", " ", "d", " ", "n"}], "-", 
           RowBox[{"40", " ", "b", " ", "d", " ", "n"}], "-", 
           RowBox[{"152", " ", "c", " ", "d", " ", "n"}], "+", 
           RowBox[{"84", " ", 
            SuperscriptBox["d", "2"], " ", "n"}], "-", 
           RowBox[{"18", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"20", " ", "a", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"20", " ", "b", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"76", " ", "c", " ", 
            SuperscriptBox["n", "2"]}], "-", 
           RowBox[{"84", " ", "d", " ", 
            SuperscriptBox["n", "2"]}], "+", 
           RowBox[{"28", " ", 
            SuperscriptBox["n", "3"]}]}], ")"}], " ", 
         TemplateBox[{
           RowBox[{"1", "-", "d"}], "n"},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "-", "a", "-", "d"}], "n"},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "-", "b", "-", "d"}], "n"},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "+", "c", "-", "d"}], "n"},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "+", 
             RowBox[{"2", " ", "a"}], "+", 
             RowBox[{"2", " ", "c"}], "-", "d"}], "n"},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{"1", "+", 
             RowBox[{"2", " ", "b"}], "+", 
             RowBox[{"2", " ", "c"}], "-", "d"}], "n"},
          "Pochhammer"]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "d"}], "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "-", "d", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "b"}], "-", "d", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"c", "-", "d", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "a"}], "+", 
           RowBox[{"2", " ", "c"}], "-", "d", "+", "n"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "b"}], "+", 
           RowBox[{"2", " ", "c"}], "-", "d", "+", "n"}], ")"}], " ", 
         TemplateBox[{
           RowBox[{"1", "+", 
             RowBox[{"2", " ", "c"}], "-", 
             RowBox[{"3", " ", "d"}]}], 
           RowBox[{"3", " ", "n"}]},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{
             FractionBox["1", "2"], "+", "a", "+", "c", "-", "d"}], "n"},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{
             FractionBox["1", "2"], "+", "b", "+", "c", "-", "d"}], "n"},
          "Pochhammer"], " ", 
         TemplateBox[{
           RowBox[{
             FractionBox["1", "2"], "+", "a", "+", "b", "+", 
             RowBox[{"2", " ", "c"}], "-", "d"}], "n"},
          "Pochhammer"]}], ")"}]}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["2", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "a"}], "+", 
         RowBox[{"2", " ", "b"}], "+", 
         RowBox[{"2", " ", "c"}]}]], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "2"], "-", "a", "-", "b", "-", "c"}]},
        "Gamma"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", 
           RowBox[{"2", " ", "c"}], "-", 
           RowBox[{"3", " ", "d"}]}]},
        "Gamma"], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "2"], "+", "a", "+", "c", "-", "d"}]},
        "Gamma"], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "2"], "+", "b", "+", "c", "-", "d"}]},
        "Gamma"], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "2"], "+", "a", "+", "b", "+", 
           RowBox[{"2", " ", "c"}], "-", "d"}]},
        "Gamma"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "d"}]},
        "Gamma"]}], 
      RowBox[{
       TemplateBox[{
         RowBox[{"1", "-", "a", "-", "d"}]},
        "Gamma"], " ", 
       TemplateBox[{
         RowBox[{"1", "-", "b", "-", "d"}]},
        "Gamma"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "c", "-", "d"}]},
        "Gamma"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "+", 
           RowBox[{"2", " ", "c"}], "-", "d"}]},
        "Gamma"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", 
           RowBox[{"2", " ", "b"}], "+", 
           RowBox[{"2", " ", "c"}], "-", "d"}]},
        "Gamma"]}]]}]}],
   HoldForm], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9044104672145834`*^9, {3.9044105489346333`*^9, 3.904410576961378*^9}, {
   3.9044774996015553`*^9, 3.904477517706458*^9}, 3.9044782724958916`*^9},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->
  "Out[517]//TraditionalForm=",ExpressionUUID->"e94d935d-4f76-4caa-9100-\
0573016e6fc5"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"d9f0691f-149d-46db-ba00-2e09402b13cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example X", "Subsubsection",
 CellChangeTimes->{{3.904280972798452*^9, 3.9042810137773647`*^9}, {
   3.9043085093826323`*^9, 3.9043085099072866`*^9}, 3.9043207109388514`*^9, 
   3.904321431612422*^9, {3.9044103236802034`*^9, 3.9044103243115845`*^9}, 
   3.904410361856629*^9, 3.9044104891268225`*^9, {3.904477445156475*^9, 
   3.904477445261985*^9}, {3.904485342954895*^9, 3.904485346925243*^9}, 
   3.9045542079057846`*^9},ExpressionUUID->"7f1a2aab-1217-4760-bf5d-\
fa1a08f61067"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TraditionalForm", "@", 
  RowBox[{"HoldForm", "[", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "/", "3"}], ")"}], "^", "k"}], "*", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "a"}], "+", "b", "+", 
          RowBox[{"1", "/", "2"}]}], ",", "k"}], "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "a"}], "+", "b", "+", "1"}], ",", "k"}], "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", "a"}], "+", 
            RowBox[{"2", "b"}], "+", 
            RowBox[{"2", "k"}], "+", "1"}], ")"}]}], "/", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"b", "+", "1"}], ",", "k"}], "]"}]}], "/", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "a"}], "+", "b", "+", 
           RowBox[{"1", "/", "2"}]}], ",", "k"}], "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "==", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["3", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", "a", "+", "b"}]], " ", 
       SuperscriptBox["4", "a"], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "b"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", 
         RowBox[{"2", " ", "a"}], "+", "b"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["1", "2"], "+", "a", "-", "b"}], "]"}]}], 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", "a"}], "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"1", "+", 
         RowBox[{"2", " ", "a"}], "+", "b"}], "]"}]}]], "-", 
     RowBox[{"b", "*", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"3", "^", "n"}], "*", 
         RowBox[{"Pochhammer", "[", 
          RowBox[{
           RowBox[{"a", "+", 
            RowBox[{"1", "/", "2"}]}], ",", "n"}], "]"}], 
         RowBox[{
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"a", "+", "1"}], ",", "n"}], "]"}], "^", "2"}], "*", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"Pochhammer", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "a"}], "+", "b", "+", "1"}], ",", 
                RowBox[{"2", "n"}]}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{"a", "+", "n"}], ")"}]}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "a"}], "+", "b", "+", 
               RowBox[{"2", "n"}], "-", "1"}], ")"}]}], "/", 
            RowBox[{"Pochhammer", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"2", "a"}], "+", "1"}], ",", 
              RowBox[{"2", "n"}]}], "]"}]}], "/", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"a", "-", "b", "+", 
              RowBox[{"1", "/", "2"}]}], ",", "n"}], "]"}]}], "/", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"2", "a"}], "+", "b", "+", 
             RowBox[{"1", "/", "2"}]}], ",", 
            RowBox[{"2", "n"}]}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n", ",", "1", ",", "Infinity"}], "}"}]}], "]"}]}]}]}], 
   "]"}]}]], "Code",
 CellChangeTimes->{{3.904280895857683*^9, 3.9042809228095603`*^9}, {
   3.904281028238546*^9, 3.904281036313111*^9}, 3.904320721584963*^9, {
   3.904320786056119*^9, 3.904320807185725*^9}, {3.9043214398944254`*^9, 
   3.9043214925260787`*^9}, {3.9044103838812437`*^9, 3.904410423284773*^9}, 
   3.9044104667894683`*^9, {3.904410516349594*^9, 3.904410576448089*^9}, {
   3.904477462691942*^9, 3.9044775169564905`*^9}, 3.9044782714315166`*^9, 
   3.9044853386832905`*^9},
 CellLabel->
  "In[540]:=",ExpressionUUID->"fb627ff5-1f91-453f-b425-3012468c00a3"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "0"}], "\[Infinity]"], 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox["1", "3"]}], ")"}], "k"], " ", 
       TemplateBox[{
         RowBox[{
           RowBox[{"-", "a"}], "+", "b", "+", 
           FractionBox["1", "2"]}], "k"},
        "Pochhammer"], " ", 
       TemplateBox[{
         RowBox[{
           RowBox[{"2", " ", "a"}], "+", "b", "+", "1"}], "k"},
        "Pochhammer"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "a"}], "+", 
           RowBox[{"2", " ", "b"}], "+", 
           RowBox[{"2", " ", "k"}], "+", "1"}], ")"}], " ", 
         TemplateBox[{
           RowBox[{"b", "+", "1"}], "k"},
          "Pochhammer"]}], ")"}], " ", 
       TemplateBox[{
         RowBox[{
           RowBox[{"2", " ", "a"}], "+", "b", "+", 
           FractionBox["1", "2"]}], "k"},
        "Pochhammer"]}]]}], "\[LongEqual]", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["3", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], "-", "a", "+", "b"}]], " ", 
       SuperscriptBox["4", "a"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", "b"}]},
        "Gamma"], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"2", " ", "a"}], "+", "b"}]},
        "Gamma"], " ", 
       TemplateBox[{
         RowBox[{
           FractionBox["1", "2"], "+", "a", "-", "b"}]},
        "Gamma"]}], 
      RowBox[{
       TemplateBox[{
         RowBox[{"1", "+", "a"}]},
        "Gamma"], " ", 
       TemplateBox[{
         RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "+", "b"}]},
        "Gamma"]}]], "-", 
     RowBox[{"b", " ", 
      RowBox[{
       UnderoverscriptBox["\[Sum]", 
        RowBox[{"n", "=", "1"}], "\[Infinity]"], 
       FractionBox[
        RowBox[{
         SuperscriptBox["3", "n"], " ", 
         TemplateBox[{
           RowBox[{"a", "+", 
             FractionBox["1", "2"]}], "n"},
          "Pochhammer"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           TemplateBox[{
             RowBox[{"a", "+", "1"}], "n"},
            "Pochhammer"], ")"}], "2"], " ", 
         TemplateBox[{
           RowBox[{
             RowBox[{"2", " ", "a"}], "+", "b", "+", "1"}], 
           RowBox[{"2", " ", "n"}]},
          "Pochhammer"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"a", "+", "n"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "a"}], "+", "b", "+", 
                 RowBox[{"2", " ", "n"}], "-", "1"}], ")"}]}], ")"}], " ", 
             TemplateBox[{
               RowBox[{
                 RowBox[{"2", " ", "a"}], "+", "1"}], 
               RowBox[{"2", " ", "n"}]},
              "Pochhammer"]}], ")"}], " ", 
           TemplateBox[{
             RowBox[{"a", "-", "b", "+", 
               FractionBox["1", "2"]}], "n"},
            "Pochhammer"]}], ")"}], " ", 
         TemplateBox[{
           RowBox[{
             RowBox[{"2", " ", "a"}], "+", "b", "+", 
             FractionBox["1", "2"]}], 
           RowBox[{"2", " ", "n"}]},
          "Pochhammer"]}]]}]}]}]}],
   HoldForm], TraditionalForm]], "Output",
 CellChangeTimes->{
  3.9044104672145834`*^9, {3.9044105489346333`*^9, 3.904410576961378*^9}, {
   3.9044774996015553`*^9, 3.904477517706458*^9}, 3.9044782724958916`*^9, {
   3.904485342030884*^9, 3.904485350937253*^9}},
 Background->RGBColor[0.88, 1, 0.88],
 CellLabel->
  "Out[540]//TraditionalForm=",ExpressionUUID->"73525d3d-f29e-44db-b3ce-\
b227b8dd9171"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1108.8, 423.},
WindowMargins->{{3, Automatic}, {Automatic, 71.39999999999999}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"10efe385-882c-4b9a-a7d0-dd7e0fe5ff3d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 486, 10, 81, "Text",ExpressionUUID->"0b8a4cf5-a680-4844-9742-657b4bd23cfc"],
Cell[CellGroupData[{
Cell[1069, 34, 187, 3, 45, "Subsubsection",ExpressionUUID->"b3d24e9f-89c6-4535-91e2-ffcf05bae3f0"],
Cell[CellGroupData[{
Cell[1281, 41, 3165, 86, 69, "Code",ExpressionUUID->"8a9e0291-ac3e-4b9c-b74e-9bc5239ae5c0"],
Cell[4449, 129, 2734, 84, 86, "Output",ExpressionUUID->"cc35205c-748a-4ee7-94c3-2304657b57f8"]
}, Open  ]],
Cell[7198, 216, 99, 1, 4, "PageBreak",ExpressionUUID->"af599b88-ed98-4ff6-8fcb-1f759a704850",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[7334, 222, 214, 4, 45, "Subsubsection",ExpressionUUID->"2c4215a7-a23e-4919-8e2b-0ec1988b05f4"],
Cell[CellGroupData[{
Cell[7573, 230, 8819, 214, 54, "Code",ExpressionUUID->"759382a3-4cfc-480e-a7d7-85ae4eff4515"],
Cell[16395, 446, 7879, 203, 211, "Output",ExpressionUUID->"193865a5-c204-4661-bfd2-fd4b57e6afbf"]
}, Open  ]],
Cell[24289, 652, 99, 1, 4, "PageBreak",ExpressionUUID->"e07cea4f-06a1-4f4c-83ee-6f77eac8e707",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[24425, 658, 240, 4, 45, "Subsubsection",ExpressionUUID->"640ef13e-88cc-408a-b885-2ba6b9fd9446"],
Cell[CellGroupData[{
Cell[24690, 666, 6111, 158, 66, "Code",ExpressionUUID->"f5e9f1e9-057d-47f5-8a6e-c23d2995dd68"],
Cell[30804, 826, 5438, 150, 218, "Output",ExpressionUUID->"09d4252f-c95f-4fab-b7a0-1d4d8106d8c8"]
}, Open  ]],
Cell[36257, 979, 99, 1, 4, "PageBreak",ExpressionUUID->"62949631-fc97-45ab-af62-b2423d68d299",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[36393, 985, 242, 4, 45, "Subsubsection",ExpressionUUID->"f3792cd3-a1c5-42fa-9a99-ff12ed119648"],
Cell[CellGroupData[{
Cell[36660, 993, 5998, 161, 66, "Code",ExpressionUUID->"61e5d881-bfbc-4083-82a5-c3d2ac72502c"],
Cell[42661, 1156, 5333, 152, 218, "Output",ExpressionUUID->"4dc62a0f-6e0e-4f71-931c-a0b3761721a1"]
}, Open  ]],
Cell[48009, 1311, 99, 1, 4, "PageBreak",ExpressionUUID->"a2c50a28-758f-4d69-90c4-fa5cf59a4206",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[48145, 1317, 265, 4, 45, "Subsubsection",ExpressionUUID->"5218dee5-b81d-49e0-980d-9d974f655459"],
Cell[CellGroupData[{
Cell[48435, 1325, 9011, 215, 69, "Code",ExpressionUUID->"34c629cb-ad4b-4c64-af41-84d3f0d4b197"],
Cell[57449, 1542, 8451, 215, 209, "Output",ExpressionUUID->"6d4f556b-7d63-4504-b3ad-95346691e876"]
}, Open  ]],
Cell[65915, 1760, 99, 1, 4, "PageBreak",ExpressionUUID->"2e21f168-84c4-4ff2-ac4a-29fb6b8bd4c1",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[66051, 1766, 292, 5, 45, "Subsubsection",ExpressionUUID->"ac3765c2-cfa7-4065-b465-7ba03a364435"],
Cell[CellGroupData[{
Cell[66368, 1775, 144859, 3050, 54, "Code",ExpressionUUID->"5f584eb4-0dd6-4821-9407-78f49131758c"],
Cell[211230, 4827, 138086, 3040, 1733, "Output",ExpressionUUID->"ba6af162-9d8a-4ae4-993d-0c83fe77ed83"]
}, Open  ]],
Cell[349331, 7870, 99, 1, 4, "PageBreak",ExpressionUUID->"7c8d4455-488a-4734-baef-92ebff7ffad2",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[349467, 7876, 395, 6, 45, "Subsubsection",ExpressionUUID->"e94fbe0b-7530-4be9-ae64-a7c96596e242"],
Cell[CellGroupData[{
Cell[349887, 7886, 39365, 865, 66, "Code",ExpressionUUID->"e6517055-3cb2-406f-b8b6-a3e35f5955dc"],
Cell[389255, 8753, 37681, 856, 669, "Output",ExpressionUUID->"6a6bad03-26e8-4153-b5ee-68f68c21441c"]
}, Open  ]],
Cell[426951, 9612, 99, 1, 4, "PageBreak",ExpressionUUID->"8437bf36-5796-499e-b7d0-8a0f4653e92d",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[427087, 9618, 394, 6, 45, "Subsubsection",ExpressionUUID->"387855f0-b564-493a-83e9-09e1839f4e01"],
Cell[CellGroupData[{
Cell[427506, 9628, 43653, 954, 66, "Code",ExpressionUUID->"343904ff-6141-4ad8-b13e-eb81a69f88be"],
Cell[471162, 10584, 41828, 939, 856, "Output",ExpressionUUID->"c32388fc-71b6-497a-9468-a984c20ef8cb"]
}, Open  ]],
Cell[513005, 11526, 99, 1, 4, "PageBreak",ExpressionUUID->"68bb6f8c-1df1-43dd-938c-89fd0ec930b2",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[513141, 11532, 440, 7, 45, "Subsubsection",ExpressionUUID->"8cda3236-4001-4abb-b7fe-e0fb61ff67dd"],
Cell[CellGroupData[{
Cell[513606, 11543, 9490, 233, 86, "Code",ExpressionUUID->"fd4e4912-958b-4902-a40c-9dffebfb1a33"],
Cell[523099, 11778, 8740, 238, 274, "Output",ExpressionUUID->"e94d935d-4f76-4caa-9100-0573016e6fc5"]
}, Open  ]],
Cell[531854, 12019, 99, 1, 4, "PageBreak",ExpressionUUID->"d9f0691f-149d-46db-ba00-2e09402b13cf",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[531990, 12025, 487, 7, 45, "Subsubsection",ExpressionUUID->"7f1a2aab-1217-4760-bf5d-fa1a08f61067"],
Cell[CellGroupData[{
Cell[532502, 12036, 4213, 116, 83, "Code",ExpressionUUID->"fb627ff5-1f91-453f-b425-3012468c00a3"],
Cell[536718, 12154, 3951, 123, 100, "Output",ExpressionUUID->"73525d3d-f29e-44db-b3ce-b227b8dd9171"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> guided_examples.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    342079,       8601]
NotebookOptionsPosition[    324538,       8321]
NotebookOutlinePosition[    324976,       8338]
CellTagsIndexPosition[    324933,       8335]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Guided computations to examples in the text", "Title",
 CellChangeTimes->{{3.9045629349368305`*^9, 
  3.9045629481182976`*^9}},ExpressionUUID->"585f87d3-4239-4486-a60c-\
65343b8267b0"],

Cell["\<\
Here we present computational details of individual examples in the article \
https://arxiv.org/abs/2212.02986. \
\>", "Text",
 CellChangeTimes->{{3.904283272709262*^9, 3.904283296174436*^9}, {
  3.9045629731267157`*^9, 3.9045630188029857`*^9}, {3.904564036024501*^9, 
  3.9045640366596184`*^9}},ExpressionUUID->"fa078a00-942a-45c6-915f-\
329654fa3ba1"],

Cell[TextData[StyleBox["Mathematica version 12.0+ are needed to run the \
following codes. ", "Item"]], "Item",
 CellChangeTimes->{{3.904563991208699*^9, 3.9045640004156075`*^9}, {
  3.9045640530692844`*^9, 
  3.9045640549925003`*^9}},ExpressionUUID->"d3a505de-27f6-4d5b-8fc8-\
cffe75271456"],

Cell[TextData[StyleBox["One need to possess a rudimentary understanding of \
Mathematica language to follow through the details.", "Item"]], "Item",
 CellChangeTimes->{{3.904564003728176*^9, 3.9045640445162487`*^9}, {
  3.904581725708059*^9, 
  3.904581726429736*^9}},ExpressionUUID->"d2e2a009-3939-41ed-a9db-\
4c2e710978c9"],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"9f5a72c2-4bea-4d2c-b146-2aa985ab4fbb"],

Cell[CellGroupData[{

Cell["You need to run first the following codes:", "Subsubsection",
 CellChangeTimes->{{3.9042832104271803`*^9, 
  3.904283255365008*^9}},ExpressionUUID->"5ccc7bd3-b6d8-4d71-88c9-\
b65c4b14f8ec"],

Cell["\<\
This loads the author\[CloseCurlyQuote]s MultipleZetaValue package (needed if \
you want effective computation):\
\>", "Text",
 CellChangeTimes->{{3.904283272709262*^9, 
  3.904283296174436*^9}},ExpressionUUID->"4be6b1f7-287c-4118-9e99-\
622e0dc4c658"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Get", "[", "\"\<MultipleZetaValues`\>\"", "]"}]], "Input",
 CellChangeTimes->{{3.904283309187456*^9, 3.904283321782057*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"155b1bae-0972-4e26-afa5-de499b020afe"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Package MultipleZetaValues (Version 1.2.0), developed by \
Kam Cheong Au\"\>"], "Print",
 CellChangeTimes->{3.904283327119731*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"48bfb82b-a56a-42ad-8a27-d453e517d0bc"],

Cell[BoxData["\<\"Initializing, might take a few seconds\"\>"], "Print",
 CellChangeTimes->{3.904283327122319*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d5b31023-b849-4260-a1d2-25d2cd74bd69"],

Cell[BoxData["\<\"Initialization completed\"\>"], "Print",
 CellChangeTimes->{3.904283332218344*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"8afd1449-a7c0-4247-ba2f-4d6aa95679e8"],

Cell[BoxData[
 TagBox[
  ButtonBox[
   StyleBox[
    RowBox[{
    "Click", " ", "here", " ", "to", " ", "view", " ", "documentation"}], 
    "Times",
    FontWeight->Bold,
    Background->RGBColor[0.87, 0.94, 1]],
   Active->True,
   BaseStyle->"Link",
   ButtonData->"paclet:MultipleZetaValues/guide/MultipleZetaValues"],
  DisplayForm]], "Print",
 CellChangeTimes->{3.90428333222038*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"cb8b396a-ca14-401b-93ff-a60c9a455b08"]
}, Open  ]]
}, Open  ]],

Cell["\<\
We also need the the following additional codes, they are used to extract \
coefficients from a hypergeometric sum. One doesn\[CloseCurlyQuote]t need to \
know the details of this code.\
\>", "Text",
 CellChangeTimes->{{3.904283272709262*^9, 3.904283296174436*^9}, {
  3.904283367138343*^9, 3.9042833941164894`*^9}, {3.904563039042207*^9, 
  3.9045630434645033`*^9}, {3.9045772352612095`*^9, 3.9045772937274513`*^9}, {
  3.9045817423426723`*^9, 
  3.904581742558335*^9}},ExpressionUUID->"74265a79-ca63-48ff-acf6-\
df78c7664715"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"pochhammerseries", ":=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{"x_", ",", 
          RowBox[{"m", ":", 
           RowBox[{"y_.", "+", 
            RowBox[{"n", " ", "i_Integer"}]}]}]}], "]"}], "/;", 
        RowBox[{"i", "<", "0"}]}], "\[RuleDelayed]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "m"], "/", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "x"}], ",", 
          RowBox[{"-", "m"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{"x_", ",", "z_"}], "]"}], "/;", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "/.", "\[VeryThinSpace]\[VeryThinSpace]", 
            RowBox[{"Thread", "[", 
             RowBox[{"$vars", "->", "0"}], "]"}]}], ")"}], "\[LessEqual]", 
          "0"}], "||", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "/.", "\[VeryThinSpace]\[VeryThinSpace]", 
            RowBox[{"Thread", "[", 
             RowBox[{"$vars", "->", "0"}], "]"}]}], ")"}], ">", "1"}]}]}], 
       "\[RuleDelayed]", 
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"aa", ",", "y", ",", "x0"}], "}"}], ",", 
         RowBox[{
          RowBox[{"y", "=", 
           RowBox[{"x", "/.", "\[VeryThinSpace]\[VeryThinSpace]", 
            RowBox[{"Thread", "[", 
             RowBox[{"$vars", "->", "0"}], "]"}]}]}], ";", 
          RowBox[{"aa", "=", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"IntegerQ", "[", "y", "]"}], ",", "1", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{"y", ",", "1"}], "]"}]}], "]"}]}], ";", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"FunctionExpand", "[", 
              RowBox[{
               RowBox[{"Pochhammer", "[", 
                RowBox[{"x0", ",", "z"}], "]"}], "/", 
               RowBox[{"Pochhammer", "[", 
                RowBox[{
                 RowBox[{"x0", "+", "aa", "-", "y"}], ",", "z"}], "]"}]}], 
              "]"}], "/.", "\[VeryThinSpace]", 
             RowBox[{"x0", "\[Rule]", "x"}]}], ")"}], " ", 
           RowBox[{"Pochhammer", "[", 
            RowBox[{
             RowBox[{"x", "+", "aa", "-", "y"}], ",", "z"}], "]"}]}]}]}], 
        "]"}]}], ",", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Gamma", "[", "x_", "]"}], "/;", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "/.", "\[VeryThinSpace]\[VeryThinSpace]", 
            RowBox[{"Thread", "[", 
             RowBox[{"$vars", "->", "0"}], "]"}]}], ")"}], "\[LessEqual]", 
          "0"}], "||", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x", "/.", "\[VeryThinSpace]\[VeryThinSpace]", 
            RowBox[{"Thread", "[", 
             RowBox[{"$vars", "->", "0"}], "]"}]}], ")"}], ">", "1"}]}]}], 
       "\[RuleDelayed]", 
       RowBox[{"Block", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"aa", ",", "y", ",", "x0"}], "}"}], ",", 
         RowBox[{
          RowBox[{"y", "=", 
           RowBox[{"x", "/.", "\[VeryThinSpace]", 
            RowBox[{"Thread", "[", 
             RowBox[{"$vars", "->", "0"}], "]"}]}]}], ";", 
          RowBox[{"aa", "=", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"IntegerQ", "[", "y", "]"}], ",", "1", ",", 
             RowBox[{"Mod", "[", 
              RowBox[{"y", ",", "1"}], "]"}]}], "]"}]}], ";", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"FunctionExpand", "[", 
              RowBox[{
               RowBox[{"Gamma", "[", "x0", "]"}], "/", 
               RowBox[{"Gamma", "[", 
                RowBox[{"x0", "+", "aa", "-", "y"}], "]"}]}], "]"}], "/.", 
             "\[VeryThinSpace]", 
             RowBox[{"x0", "\[Rule]", "x"}]}], ")"}], " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"x", "+", "aa", "-", "y"}], "]"}]}]}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{"x_", ",", 
         RowBox[{
          RowBox[{"n", " ", "i_."}], "+", 
          RowBox[{"b0_", "?", "NumericQ"}]}]}], "]"}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"FunctionExpand", "[", 
         RowBox[{
          RowBox[{"Gamma", "[", 
           RowBox[{"x", "+", "b0"}], "]"}], "/", 
          RowBox[{"Gamma", "[", "x", "]"}]}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"x", "+", "b0"}], ",", 
          RowBox[{"i", " ", "n"}]}], "]"}]}]}], ",", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{"x_", ",", 
          RowBox[{"i_.", "n"}]}], "]"}], "/;", 
        RowBox[{
         RowBox[{"IntegerQ", "[", "i", "]"}], "&&", 
         RowBox[{"i", ">=", "1"}], "&&", 
         RowBox[{"0", "<", 
          RowBox[{"(", 
           RowBox[{"x", "/.", "\[VeryThinSpace]", 
            RowBox[{"Thread", "[", 
             RowBox[{"$vars", "->", "0"}], "]"}]}], ")"}], "\[LessEqual]", 
          "1"}]}]}], "\[RuleDelayed]", 
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"x", "/.", "\[VeryThinSpace]", 
           RowBox[{"Thread", "[", 
            RowBox[{"$vars", "->", "0"}], "]"}]}], ",", 
          RowBox[{"i", "*", "n"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           UnderoverscriptBox["\[Sum]", 
            RowBox[{"j", "=", "1"}], "$harmonicnumberofterms"], 
           RowBox[{
            RowBox[{"MultiHarmonic", "[", 
             RowBox[{
              RowBox[{"ConstantArray", "[", 
               RowBox[{"1", ",", "j"}], "]"}], ",", 
              RowBox[{"ConstantArray", "[", 
               RowBox[{
                RowBox[{"x", "/.", "\[VeryThinSpace]", 
                 RowBox[{"Thread", "[", 
                  RowBox[{"$vars", "->", "0"}], "]"}]}], ",", "j"}], "]"}], 
              ",", 
              RowBox[{"i", "*", "n"}]}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"x", "-", 
               RowBox[{"(", 
                RowBox[{"x", "/.", "\[VeryThinSpace]\[VeryThinSpace]", 
                 RowBox[{"Thread", "[", 
                  RowBox[{"$vars", "->", "0"}], "]"}]}], ")"}]}], ")"}], 
             "j"]}]}]}], ")"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "*", "reduce", " ", "the", " ", "number", " ", "of", " ", "harmonic", 
        " ", "numbers", " ", "occuring"}], "**)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MultiHarmonic", "[", 
        RowBox[{
         RowBox[{"list", ":", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"(", "s_", ")"}], ".."}], "}"}]}], ",", "n_"}], "]"}], ":>", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"k", "=", 
           RowBox[{"Length", "[", "list", "]"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "k"}], "/", 
           RowBox[{"k", "!"}]}], "*", 
          RowBox[{"BellY", "[", 
           RowBox[{"Transpose", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "&"}], "/@", 
               RowBox[{"Range", "[", "k", "]"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"#", "-", "1"}], ")"}], "!"}]}], 
                 RowBox[{"HarmonicNumber", "[", 
                  RowBox[{"n", ",", 
                   RowBox[{"#", "*", "s"}]}], "]"}]}], "&"}], "/@", 
               RowBox[{"Range", "[", "k", "]"}]}]}], "}"}], "]"}], "]"}]}]}], 
        "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"MultiHarmonic", "[", 
         RowBox[{
          RowBox[{"list", ":", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"(", "s_", ")"}], ".."}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"(", "\[Gamma]_", ")"}], ".."}], "}"}], ",", "n_"}], 
         "]"}], "/;", 
        RowBox[{
         RowBox[{"Length", "[", "list", "]"}], ">=", "2"}]}], ":>", 
       "\[IndentingNewLine]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"k", "=", 
           RowBox[{"Length", "[", "list", "]"}]}], "}"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "k"}], "/", 
           RowBox[{"k", "!"}]}], "*", 
          RowBox[{"BellY", "[", 
           RowBox[{"Transpose", "[", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"1", "&"}], "/@", 
               RowBox[{"Range", "[", "k", "]"}]}], ",", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"#", "-", "1"}], ")"}], "!"}]}], 
                 RowBox[{"MultiHarmonic", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"#", "*", "s"}], "}"}], ",", 
                   RowBox[{"{", "\[Gamma]", "}"}], ",", "n"}], "]"}]}], "&"}],
                "/@", 
               RowBox[{"Range", "[", "k", "]"}]}]}], "}"}], "]"}], "]"}]}]}], 
        "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"MultiHarmonic", "[", 
        RowBox[{
         RowBox[{"{", "s_", "}"}], ",", 
         RowBox[{"{", "1", "}"}], ",", "n_"}], "]"}], "->", 
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{"n", ",", "s"}], "]"}]}], ",", 
      RowBox[{
       RowBox[{"MultiHarmonic", "[", 
        RowBox[{
         RowBox[{"{", "s_", "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", "/", "2"}], "}"}], ",", "n_"}], "]"}], "->", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"n", ",", "s"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["2", "s"], " ", 
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{
           RowBox[{"2", " ", "n"}], ",", "s"}], "]"}]}]}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{"x_", ",", "y_"}], "]"}], "\[RuleDelayed]", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"Expand", "[", "x", "]"}], ",", 
         RowBox[{"Expand", "[", "y", "]"}]}], "]"}]}], ",", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Gamma", "[", "x_", "]"}], "\[RuleDelayed]", 
       RowBox[{"Gamma", "[", 
        RowBox[{"Expand", "[", "x", "]"}], "]"}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"topolynomial", "[", 
     RowBox[{"expr_Times", ",", "vars_", ",", "order_Integer"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"$vars", "=", "vars"}], ",", 
        RowBox[{"$harmonicnumberofterms", "=", 
         RowBox[{"Max", "[", 
          RowBox[{"3", ",", "order"}], "]"}]}], ",", "rat", ",", "nonrat", 
        ",", "expr0", ",", "ratseries", ",", "nonratseries"}], "}"}], ",", 
      RowBox[{
       RowBox[{"expr0", "=", 
        RowBox[{"expr", "//.", "pochhammerseries"}]}], ";", 
       RowBox[{"rat", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"expr0", ",", 
          RowBox[{
           RowBox[{"Internal`RationalFunctionQ", "[", 
            RowBox[{"#", ",", "n"}], "]"}], "&"}]}], "]"}]}], ";", 
       RowBox[{"nonrat", "=", 
        RowBox[{"expr0", "/", "rat"}]}], ";", 
       RowBox[{"ratseries", "=", 
        RowBox[{"Times", "@@", 
         RowBox[{"Power", "@@@", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Catch", "@", 
              RowBox[{"Block", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"npart", ",", "zeroform"}], "}"}], ",", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ">=", "1"}], "||", 
                    RowBox[{"FreeQ", "[", 
                    RowBox[{"#", ",", 
                    RowBox[{"Alternatives", "@@", "vars"}]}], "]"}]}], ",", 
                   RowBox[{"Throw", "[", "#", "]"}]}], "]"}], ";", 
                 RowBox[{"npart", "=", 
                  RowBox[{
                   RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "/.", 
                   RowBox[{"Thread", "[", 
                    RowBox[{"vars", "->", "0"}], "]"}]}]}], ";", 
                 RowBox[{"zeroform", "=", 
                  RowBox[{
                   RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "-", "npart"}]}], ";", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"1", "/", "npart"}], "*", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "zeroform"}], "/", "npart"}], ")"}], "^", 
                    "i"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"i", ",", "0", ",", "$harmonicnumberofterms"}], 
                    "}"}]}], "]"}]}], ",", 
                   RowBox[{"-", 
                    RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}]}], "}"}]}]}], "]"}]}], 
             "&"}], "/@", 
            RowBox[{"FactorList", "[", "rat", "]"}]}], ")"}]}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"nonratseries", "=", 
        RowBox[{"nonrat", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"1", "+", "x_"}], ")"}]}], "/;", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"x", "/.", "\[VeryThinSpace]", 
               RowBox[{"Thread", "[", 
                RowBox[{"$vars", "->", "0"}], "]"}]}], ")"}], "===", "0"}]}], 
           ":>", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "x"}], ")"}], "^", "i"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "0", ",", "$harmonicnumberofterms"}], "}"}]}],
             "]"}]}], "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"ratseries", "*", "nonratseries"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"hypergeotopochhammer", "[", 
     RowBox[{"hyper_", ",", "x_"}], "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"f", ",", "g", ",", "ratio", ",", "pochhammer", ",", "z"}], 
       "}"}], ",", 
      RowBox[{
       RowBox[{"ratio", "=", 
        RowBox[{"FunctionExpand", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"hyper", "/.", "\[VeryThinSpace]", 
            RowBox[{"x", "\[Rule]", 
             RowBox[{"x", "+", "1"}]}]}], ")"}], "/", "hyper"}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"f", "[", "z_", "]"}], ":=", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"NumericQ", "[", "z", "]"}], "\[Equal]", "False"}], ",", 
          RowBox[{"g", "[", "z", "]"}], ",", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"IntegerQ", "[", "z", "]"}], ",", 
            RowBox[{"g", "[", "1", "]"}], ",", 
            RowBox[{"g", "[", 
             RowBox[{"Mod", "[", 
              RowBox[{"z", ",", "1"}], "]"}], "]"}]}], "]"}]}], "]"}]}], ";", 
       RowBox[{"pochhammer", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["#1", "x"], " ", 
             RowBox[{"Times", "@@", 
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"u", ",", 
                 RowBox[{"f", "[", "u", "]"}]}], "]"}], "/@", 
               RowBox[{"(", 
                RowBox[{"-", 
                 RowBox[{"SolveValues", "[", 
                  RowBox[{
                   RowBox[{"#2", "\[Equal]", "0"}], ",", "x"}], "]"}]}], 
                ")"}]}]}]}], "&"}], ")"}], "@@", 
          RowBox[{"makepolymonic", "[", 
           RowBox[{
            RowBox[{"Numerator", "[", "ratio", "]"}], ",", "x"}], "]"}]}], 
         "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["#1", "x"], " ", 
             RowBox[{"Times", "@@", 
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"u", ",", 
                 RowBox[{"f", "[", "u", "]"}]}], "]"}], "/@", 
               RowBox[{"(", 
                RowBox[{"-", 
                 RowBox[{"SolveValues", "[", 
                  RowBox[{
                   RowBox[{"#2", "\[Equal]", "0"}], ",", "x"}], "]"}]}], 
                ")"}]}]}]}], "&"}], ")"}], "@@", 
          RowBox[{"makepolymonic", "[", 
           RowBox[{
            RowBox[{"Denominator", "[", "ratio", "]"}], ",", "x"}], 
           "]"}]}]}]}], ";", 
       RowBox[{"pochhammer", "=", 
        RowBox[{"pochhammer", "/.", "\[VeryThinSpace]", 
         RowBox[{
          RowBox[{"g", "[", "z_", "]"}], "\[Rule]", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{"z", ",", "x"}], "]"}]}]}]}], ";", 
       RowBox[{
        RowBox[{"Together", "[", 
         RowBox[{"FunctionExpand", "[", 
          RowBox[{"hyper", "/", "pochhammer"}], "]"}], "]"}], " ", 
        "pochhammer"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"HypergeoCoeffInit", "[", 
     RowBox[{"hyper_", ",", "hypervar_Symbol", ",", 
      RowBox[{"vars", ":", 
       RowBox[{"{", 
        RowBox[{"_Symbol", ".."}], "}"}]}], ",", "degree_Integer"}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "polypochgamma", ",", "pochammerscanonical", ",", "pochammers", ",", 
        "trunatedpoly", ",", "cases", ",", "x", ",", "y", ",", "z", ",", 
        "uniquesym", ",", "coeff", ",", "trunatedrat", ",", "asso", ",", 
        "denom", ",", "denomreplacerule", ",", "poly0"}], "}"}], ",", 
      RowBox[{
       RowBox[{"polypochgamma", "=", 
        RowBox[{"topolynomial", "[", 
         RowBox[{
          RowBox[{"hyper", "/.", 
           RowBox[{"hypervar", "->", "n"}]}], ",", "vars", ",", "degree"}], 
         "]"}]}], ";", 
       RowBox[{"pochammers", "=", 
        RowBox[{"Select", "[", 
         RowBox[{"polypochgamma", ",", 
          RowBox[{
           RowBox[{"Or", "[", 
            RowBox[{
             RowBox[{"MatchQ", "[", 
              RowBox[{"#", ",", 
               RowBox[{"Power", "[", 
                RowBox[{
                 RowBox[{"_", "?", "NumericQ"}], ",", "_"}], "]"}]}], "]"}], 
             ",", 
             RowBox[{"!", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"#", ",", "Pochhammer"}], "]"}]}]}], "]"}], "&"}]}], 
         "]"}]}], ";", 
       RowBox[{"cases", "=", 
        RowBox[{"DeleteDuplicates", "@", 
         RowBox[{"Cases", "[", 
          RowBox[{"polypochgamma", ",", 
           RowBox[{
            RowBox[{"y", ":", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"MultiHarmonic", "[", "x__", "]"}], "|", 
               RowBox[{"HarmonicNumber", "[", "x__", "]"}]}], ")"}]}], "->", 
            "y"}], ",", 
           RowBox[{"-", "1"}]}], "]"}]}]}], ";", 
       RowBox[{"uniquesym", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Unique", "[", 
           RowBox[{"\"\<x\>\"", ",", 
            RowBox[{"{", "Temporary", "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "cases", "]"}]}], "}"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"poly0", "=", 
        RowBox[{
         RowBox[{"polypochgamma", "/", "pochammers"}], "/.", 
         RowBox[{"Thread", "[", 
          RowBox[{"cases", "->", "uniquesym"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"trunatedrat", "=", 
        RowBox[{
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{"poly0", "/.", 
             RowBox[{"Thread", "[", 
              RowBox[{"vars", "->", 
               RowBox[{"vars", "*", "t"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", "0", ",", "degree"}], "}"}]}], "]"}], "]"}], "/.", 
         RowBox[{"t", "->", "1"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"denom", "=", 
        RowBox[{"Cases", "[", 
         RowBox[{"trunatedrat", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Power", "[", 
             RowBox[{"x_", ",", "y_"}], "]"}], "/;", 
            RowBox[{
             RowBox[{"y", "<", "0"}], "&&", 
             RowBox[{"!", 
              RowBox[{"AtomQ", "[", "x", "]"}]}], "&&", 
             RowBox[{"FreeQ", "[", 
              RowBox[{"x", ",", "n"}], "]"}]}]}], "->", "x"}], ",", 
          RowBox[{"-", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"denomreplacerule", "=", 
        RowBox[{"Thread", "[", 
         RowBox[{"denom", "->", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Unique", "[", 
             RowBox[{"\"\<x\>\"", ",", 
              RowBox[{"{", "Temporary", "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "denom", "]"}]}], "}"}]}], "]"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"trunatedpoly", "=", 
        RowBox[{
         RowBox[{"Expand", "[", 
          RowBox[{"trunatedrat", "/.", "denomreplacerule"}], "]"}], "/.", 
         RowBox[{"Reverse", "[", 
          RowBox[{"denomreplacerule", ",", "2"}], "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{"!", 
          RowBox[{"PolynomialQ", "[", 
           RowBox[{"trunatedpoly", ",", 
            RowBox[{"DeleteCases", "[", 
             RowBox[{
              RowBox[{"Variables", "[", "poly0", "]"}], ",", "n"}], "]"}]}], 
           "]"}]}], ",", 
         RowBox[{
          RowBox[{"Print", "[", "\"\<not poly\>\"", "]"}], ";", 
          RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
       RowBox[{"coeff", "=", 
        RowBox[{
         RowBox[{"MapAt", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"FromCoefficientRules", "[", 
             RowBox[{
              RowBox[{"MapAt", "[", 
               RowBox[{"Together", ",", 
                RowBox[{"CoefficientRules", "[", 
                 RowBox[{"#", ",", "uniquesym"}], "]"}], ",", 
                RowBox[{"{", 
                 RowBox[{"All", ",", "2"}], "}"}]}], "]"}], ",", 
              "uniquesym"}], "]"}], "&"}], ",", 
           RowBox[{"CoefficientRules", "[", 
            RowBox[{"trunatedpoly", ",", "vars"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"All", ",", "2"}], "}"}]}], "]"}], "/.", 
         RowBox[{"n", "->", "hypervar"}]}]}], ";", 
       RowBox[{"pochammerscanonical", "=", 
        RowBox[{"hypergeotopochhammer", "[", 
         RowBox[{"pochammers", ",", "hypervar"}], "]"}]}], ";", 
       RowBox[{"asso", "=", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\"\<pochammers\>\"", "->", "pochammerscanonical"}], ",", 
          RowBox[{"\"\<sumvar\>\"", "->", "hypervar"}], ",", 
          RowBox[{"\"\<vars\>\"", "->", "vars"}], ",", 
          RowBox[{"\"\<coeffindex\>\"", "->", 
           RowBox[{"coeff", "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"\"\<coefffunc\>\"", "->", 
            RowBox[{"Function", "[", 
             RowBox[{"hypervar", ",", 
              RowBox[{
               RowBox[{"Function", "[", 
                RowBox[{"x", ",", "y"}], "]"}], "@@", "z"}]}], "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "->", "uniquesym"}], ",", 
             RowBox[{"y", "->", 
              RowBox[{"coeff", "[", 
               RowBox[{"[", 
                RowBox[{"All", ",", "2"}], "]"}], "]"}]}], ",", 
             RowBox[{"z", "->", 
              RowBox[{"(", 
               RowBox[{"cases", "/.", 
                RowBox[{"n", "->", "hypervar"}]}], ")"}]}]}], "}"}]}]}], 
         "}"}]}], ";", 
       RowBox[{"Association", "[", "asso", "]"}]}]}], "\[IndentingNewLine]", 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Options", "[", "LinearCombExistQ", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"\"\<PrintLinearComb\>\"", "->", "False"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LinearCombExistQ", "[", 
    RowBox[{"asso_Association", ",", "harmonic_Function", ",", 
     RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
   RowBox[{"Block", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"noofeqn", "=", 
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"asso", "[", 
           RowBox[{"[", "\"\<coeffindex\>\"", "]"}], "]"}], "]"}], "+", 
         "10"}]}], ",", "vec", ",", "mat"}], "}"}], ",", 
     RowBox[{
      RowBox[{"mat", "=", 
       RowBox[{
        RowBox[{"asso", "[", 
         RowBox[{"[", "\"\<coefffunc\>\"", "]"}], "]"}], "/@", 
        RowBox[{"Range", "[", "noofeqn", "]"}]}]}], ";", 
      RowBox[{"vec", "=", 
       RowBox[{"harmonic", "/@", 
        RowBox[{"Range", "[", "noofeqn", "]"}]}]}], ";", 
      RowBox[{"Check", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"OptionValue", "[", "\"\<PrintLinearComb\>\"", "]"}], "===",
            "True"}], ",", 
          RowBox[{"LinearSolve", "[", 
           RowBox[{"mat", ",", "vec"}], "]"}], ",", 
          RowBox[{
           RowBox[{"LinearSolve", "[", 
            RowBox[{"mat", ",", "vec"}], "]"}], ";", "True"}]}], "]"}], ",", 
        "False"}], "]"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"LinearCombExistQ", "[", 
     RowBox[{"asso_Association", ",", 
      RowBox[{"list", ":", 
       RowBox[{"{", 
        RowBox[{"_Function", ".."}], "}"}]}], ",", 
      RowBox[{"OptionsPattern", "[", "]"}]}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"noofeqn", "=", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"asso", "[", 
            RowBox[{"[", "\"\<coeffindex\>\"", "]"}], "]"}], "]"}], "+", 
          "10"}]}], ",", "vec", ",", "mat"}], "}"}], ",", 
      RowBox[{
       RowBox[{"mat", "=", 
        RowBox[{
         RowBox[{"asso", "[", 
          RowBox[{"[", "\"\<coefffunc\>\"", "]"}], "]"}], "/@", 
         RowBox[{"Range", "[", "noofeqn", "]"}]}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"Check", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"OptionValue", "[", "\"\<PrintLinearComb\>\"", "]"}], "===",
               "True"}], ",", 
             RowBox[{"LinearSolve", "[", 
              RowBox[{"mat", ",", 
               RowBox[{"#1", "/@", 
                RowBox[{"Range", "[", "noofeqn", "]"}]}]}], "]"}], ",", 
             RowBox[{
              RowBox[{"LinearSolve", "[", 
               RowBox[{"mat", ",", 
                RowBox[{"#1", "/@", 
                 RowBox[{"Range", "[", "noofeqn", "]"}]}]}], "]"}], ";", 
              "True"}]}], "]"}], ",", "False"}], "]"}], "&"}], "/@", 
        "list"}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HypergeoCoeffInfo", "[", 
    RowBox[{"asso_", ",", 
     RowBox[{"x", ":", 
      RowBox[{
      "\"\<pochammers\>\"", "|", "\"\<vars\>\"", "|", 
       "\"\<pochammers\>\""}]}]}], "]"}], ":=", 
   RowBox[{"asso", "[", 
    RowBox[{"[", "x", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"HypergeoCoeffInfo", "[", 
     RowBox[{"asso_", ",", "\"\<length\>\""}], "]"}], ":=", 
    RowBox[{"Length", "[", 
     RowBox[{"asso", "[", 
      RowBox[{"[", "\"\<coeffindex\>\"", "]"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"HypergeoCoeffInfo", "[", 
     RowBox[{"asso_", ",", 
      RowBox[{"\"\<pick_particular_coeff\>\"", "->", "list_List"}]}], "]"}], ":=", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"!", 
       RowBox[{"MemberQ", "[", 
        RowBox[{
         RowBox[{"asso", "[", 
          RowBox[{"[", "\"\<coeffindex\>\"", "]"}], "]"}], ",", "list"}], 
        "]"}]}], ",", 
      RowBox[{"Missing", "[", "\"\<coefficient not found\>\"", "]"}], ",", 
      RowBox[{"First", "@", 
       RowBox[{"Pick", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"asso", "[", 
           RowBox[{"[", "\"\<coefffunc\>\"", "]"}], "]"}], "[", 
          RowBox[{"asso", "[", 
           RowBox[{"[", "\"\<sumvar\>\"", "]"}], "]"}], "]"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"list", "===", "#"}], "&"}], "/@", 
          RowBox[{"asso", "[", 
           RowBox[{"[", "\"\<coeffindex\>\"", "]"}], "]"}]}]}], "]"}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"HypergeoCoeffInfo", "[", 
     RowBox[{"asso_", ",", 
      RowBox[{"\"\<pick_particular_coeff\>\"", "->", "All"}]}], "]"}], ":=", 
    RowBox[{
     RowBox[{"asso", "[", 
      RowBox[{"[", "\"\<coefffunc\>\"", "]"}], "]"}], "[", 
     RowBox[{"asso", "[", 
      RowBox[{"[", "\"\<sumvar\>\"", "]"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"HypergeoCoeffInfo", "[", 
     RowBox[{"asso_", ",", 
      RowBox[{"\"\<coeff_of_certain_degree\>\"", "->", "degree_Integer"}]}], 
     "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"asso0", ",", "pos"}], "}"}], ",", 
      RowBox[{
       RowBox[{"asso0", "=", "asso"}], ";", 
       RowBox[{"pos", "=", 
        RowBox[{"Position", "[", 
         RowBox[{
          RowBox[{"asso", "[", 
           RowBox[{"[", "\"\<coeffindex\>\"", "]"}], "]"}], ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Plus", "@@", "#"}], "==", "degree"}], "&"}], ")"}]}], 
          ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"asso0", "[", 
         RowBox[{"[", "\"\<coefffunc\>\"", "]"}], "]"}], "=", 
        RowBox[{"ReplacePart", "[", 
         RowBox[{
          RowBox[{"asso", "[", 
           RowBox[{"[", "\"\<coefffunc\>\"", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "2"}], "}"}], "->", 
           RowBox[{"Extract", "[", 
            RowBox[{
             RowBox[{"asso", "[", 
              RowBox[{"[", 
               RowBox[{"\"\<coefffunc\>\"", ",", "2", ",", "1", ",", "2"}], 
               "]"}], "]"}], ",", "pos"}], "]"}]}]}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"asso0", "[", 
         RowBox[{"[", "\"\<coeffindex\>\"", "]"}], "]"}], "=", 
        RowBox[{"Extract", "[", 
         RowBox[{
          RowBox[{"asso", "[", 
           RowBox[{"[", "\"\<coeffindex\>\"", "]"}], "]"}], ",", "pos"}], 
         "]"}]}], ";", "asso0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"HypergeoCoeffInfo", "[", 
     RowBox[{"asso_", ",", 
      RowBox[{"\"\<coeff_of_certain_degree\>\"", "->", 
       RowBox[{"degreelist", ":", 
        RowBox[{"{", 
         RowBox[{"_Integer", ".."}], "}"}]}]}]}], "]"}], ":=", 
    RowBox[{"Block", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"asso0", ",", "pos"}], "}"}], ",", 
      RowBox[{
       RowBox[{"asso0", "=", "asso"}], ";", 
       RowBox[{"pos", "=", 
        RowBox[{"Position", "[", 
         RowBox[{
          RowBox[{"asso", "[", 
           RowBox[{"[", "\"\<coeffindex\>\"", "]"}], "]"}], ",", 
          RowBox[{"_", "?", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"MemberQ", "[", 
              RowBox[{"degreelist", ",", 
               RowBox[{"Plus", "@@", "#"}]}], "]"}], "&"}], ")"}]}], ",", 
          RowBox[{"{", "1", "}"}]}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"asso0", "[", 
         RowBox[{"[", "\"\<coefffunc\>\"", "]"}], "]"}], "=", 
        RowBox[{"ReplacePart", "[", 
         RowBox[{
          RowBox[{"asso", "[", 
           RowBox[{"[", "\"\<coefffunc\>\"", "]"}], "]"}], ",", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "2"}], "}"}], "->", 
           RowBox[{"Extract", "[", 
            RowBox[{
             RowBox[{"asso", "[", 
              RowBox[{"[", 
               RowBox[{"\"\<coefffunc\>\"", ",", "2", ",", "1", ",", "2"}], 
               "]"}], "]"}], ",", "pos"}], "]"}]}]}], "]"}]}], ";", 
       RowBox[{
        RowBox[{"asso0", "[", 
         RowBox[{"[", "\"\<coeffindex\>\"", "]"}], "]"}], "=", 
        RowBox[{"Extract", "[", 
         RowBox[{
          RowBox[{"asso", "[", 
           RowBox[{"[", "\"\<coeffindex\>\"", "]"}], "]"}], ",", "pos"}], 
         "]"}]}], ";", "asso0"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HypergeoCoeffInfo", "[", 
    RowBox[{"asso_", ",", 
     RowBox[{"\"\<take_linear_combination\>\"", "->", "list_List"}]}], "]"}], 
   ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", 
       RowBox[{"asso", "[", 
        RowBox[{"[", "\"\<coeffindex\>\"", "]"}], "]"}], "]"}], "!=", 
      RowBox[{"Length", "[", "list", "]"}]}], ",", "$Failed", ",", 
     RowBox[{"Dot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"asso", "[", 
         RowBox[{"[", "\"\<coefffunc\>\"", "]"}], "]"}], "[", 
        RowBox[{"asso", "[", 
         RowBox[{"[", "\"\<sumvar\>\"", "]"}], "]"}], "]"}], ",", "list"}], 
      "]"}]}], "]"}]}], ";"}]}], "Code",
 CellChangeTimes->{{3.9045770603702064`*^9, 3.904577085532667*^9}, 
   3.9045776017817926`*^9},
 CellLabel->
  "In[742]:=",ExpressionUUID->"2ffe48df-10f2-4e1d-9ea3-eb14d92cfd2c"],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"61bdbaf7-4b21-4f5f-a1da-6f28ce32e543"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example I.1: ", "Subsection",
 CellChangeTimes->{{3.90428321925004*^9, 3.9042832204143295`*^9}, {
  3.9042848794015417`*^9, 3.9042848850011926`*^9}, {3.904555140508541*^9, 
  3.904555141494116*^9}},ExpressionUUID->"139fe4b2-0317-4314-8892-\
f76379139436"],

Cell["\<\
Consider the following function of a,b,c,d near (a,b,c,d)=(0,0,0,0), \
\>", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 
  3.904283560984494*^9}},ExpressionUUID->"58ee55f2-188a-4f18-8dad-\
372706970bdf"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "\[Infinity]"], 
    FractionBox[
     RowBox[{
      TemplateBox[{
        RowBox[{"1", "+", "a"}], "k"},
       "Pochhammer"], " ", 
      TemplateBox[{
        RowBox[{"1", "+", "b"}], "k"},
       "Pochhammer"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d", "+", "k"}], ")"}], " ", 
      TemplateBox[{
        RowBox[{"1", "+", "c"}], "k"},
       "Pochhammer"], " ", 
      TemplateBox[{
        RowBox[{"1", "+", "d"}], "k"},
       "Pochhammer"]}]]}],
   HoldForm], TraditionalForm]], "Input",
 CellChangeTimes->{{3.904283527080279*^9, 3.9042835270857925`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"fb64f6e1-8b3a-4614-be4c-ad41a2371666"],

Cell["\<\
it\[CloseCurlyQuote]s analytic near this point, and coefficient of its power \
expansion are CMZV of level 1. We will explicitly find some of its \
coefficient.\
\>", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 
  3.9042836496629734`*^9}},ExpressionUUID->"d9a52f70-a5ac-48a6-930a-\
a27008f49802"],

Cell["\<\
Execute the following, it initializes the coefficients up to degree 5 \
(indicated by last argument):\
\>", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
   3.904283541668414*^9, 3.9042836496629734`*^9}, {3.9042837229799747`*^9, 
   3.904283727345478*^9}, {3.9042838066003118`*^9, 3.904283839044724*^9}, {
   3.904283894488727*^9, 3.9042839221530085`*^9}, 
   3.9045640954465723`*^9},ExpressionUUID->"986b7f7e-2432-4b10-bac1-\
18efd4f8b56c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lhsinit", "=", 
   RowBox[{"HypergeoCoeffInit", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "+", "a"}], ",", "k"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "+", "b"}], ",", "k"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d", "+", "k"}], ")"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "+", "c"}], ",", "k"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "+", "d"}], ",", "k"}], "]"}]}]], ",", "k", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "5"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9042837294372797`*^9, 3.904283759512006*^9}, {
  3.904300263997318*^9, 3.904300269042811*^9}},
 CellLabel->
  "In[756]:=",ExpressionUUID->"83657547-d3b0-4c29-9f6d-cb798384777d"],

Cell["\<\
the output contains technical information that will be useful later.\
\>", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
   3.904283541668414*^9, 3.9042836496629734`*^9}, {3.9042837229799747`*^9, 
   3.904283727345478*^9}, {3.9042838066003118`*^9, 3.904283839044724*^9}, {
   3.904283894488727*^9, 3.9042839838427906`*^9}, 
   3.904300274952606*^9},ExpressionUUID->"be46e876-f530-4f70-9c2f-\
7ea56dd04307"],

Cell[TextData[{
 "Suppose we want to find the coefficient of ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SuperscriptBox["a", "1"], 
     SuperscriptBox["b", "0"], 
     SuperscriptBox["c", "2"], 
     SuperscriptBox["d", "1"]}],
    HoldForm], TraditionalForm]], "Input",
  InitializationCell->True,
  CellChangeTimes->{{3.904283527080279*^9, 3.9042835270857925`*^9}},
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "3349eeee-2f87-452e-8b0a-7bca2d81429d"],
 ", we use the command"
}], "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.9042836496629734`*^9}, {3.9042837229799747`*^9, 
  3.904283727345478*^9}, {3.9042838066003118`*^9, 3.904283839044724*^9}, {
  3.904283894488727*^9, 
  3.9042840764164505`*^9}},ExpressionUUID->"185544ac-68e3-4490-9db0-\
f7b8fcbceb70"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HypergeoCoeffInfo", "[", 
  RowBox[{"lhsinit", ",", 
   RowBox[{"\"\<pick_particular_coeff\>\"", "->", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "2", ",", "1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9042840818972864`*^9, 3.9042841045070157`*^9}, 
   3.904284324406566*^9, 3.904300277682489*^9},
 CellLabel->
  "In[757]:=",ExpressionUUID->"c0d8e78d-d226-4e60-a9af-dfa546db69bd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"HarmonicNumber", "[", "k", "]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}], "5"]]}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"HarmonicNumber", "[", "k", "]"}], "2"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "k"}], ")"}], "4"]], "-", 
  FractionBox[
   RowBox[{"3", " ", 
    SuperscriptBox[
     RowBox[{"HarmonicNumber", "[", "k", "]"}], "3"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}], "3"]}]], "-", 
  FractionBox[
   SuperscriptBox[
    RowBox[{"HarmonicNumber", "[", "k", "]"}], "4"], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}], "2"]}]], "-", 
  FractionBox[
   RowBox[{
    RowBox[{"HarmonicNumber", "[", "k", "]"}], " ", 
    RowBox[{"HarmonicNumber", "[", 
     RowBox[{"k", ",", "2"}], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}], "3"]}]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"HarmonicNumber", "[", "k", "]"}], "2"], " ", 
    RowBox[{"HarmonicNumber", "[", 
     RowBox[{"k", ",", "2"}], "]"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "k"}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{3.9042841048750963`*^9, 3.9042843250828505`*^9, 
  3.904300278397078*^9, 3.9044559132878666`*^9, 3.904577620018963*^9},
 CellLabel->
  "Out[757]=",ExpressionUUID->"49ae31ba-099b-4b00-9489-02341780b613"]
}, Open  ]],

Cell[TextData[{
 "this means the coefficient of ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SuperscriptBox["a", "1"], 
     SuperscriptBox["b", "0"], 
     SuperscriptBox["c", "2"], 
     SuperscriptBox["d", "1"]}],
    HoldForm], TraditionalForm]], "Input",
  InitializationCell->True,
  CellChangeTimes->{{3.904283527080279*^9, 3.9042835270857925`*^9}},
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "4370d428-70e4-49ef-992e-7444cf8e2336"],
 " is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "\[Infinity]"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           TemplateBox[{"k"},
            "HarmonicNumber"], ")"}], "2"], " ", 
         TemplateBox[{"k", "2"},
          "HarmonicNumber2"]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"k", "+", "1"}], ")"}], "2"]}]]}], "-", 
      FractionBox[
       RowBox[{
        TemplateBox[{"k"},
         "HarmonicNumber"], " ", 
        TemplateBox[{"k", "2"},
         "HarmonicNumber2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}], "3"]}]], "-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         TemplateBox[{"k"},
          "HarmonicNumber"], ")"}], "4"], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"k"},
           "HarmonicNumber"], ")"}], "3"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"k", "+", "1"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          TemplateBox[{"k"},
           "HarmonicNumber"], ")"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", "+", "1"}], ")"}], "4"]], "-", 
      FractionBox[
       TemplateBox[{"k"},
        "HarmonicNumber"], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k", "+", "1"}], ")"}], "5"]]}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"a7d98d91-061f-423b-b4a0-cd5868d1bbe7"],
 ". We can find it explicitly using MZSum:"
}], "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
   3.904283541668414*^9, 3.9042836496629734`*^9}, {3.9042837229799747`*^9, 
   3.904283727345478*^9}, {3.9042838066003118`*^9, 3.904283839044724*^9}, {
   3.904283894488727*^9, 3.9042840764164505`*^9}, {3.904284337659974*^9, 
   3.904284389021532*^9}, 
   3.904564098754177*^9},ExpressionUUID->"25f49c00-dd38-466e-a29c-\
156b713fafaa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MZSum", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"HarmonicNumber", "[", "k", "]"}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], "5"]]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"HarmonicNumber", "[", "k", "]"}], "2"]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "k"}], ")"}], "4"]], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"HarmonicNumber", "[", "k", "]"}], "3"]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], "3"]}]], "-", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"HarmonicNumber", "[", "k", "]"}], "4"], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], "2"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"HarmonicNumber", "[", "k", "]"}], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{"k", ",", "2"}], "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"HarmonicNumber", "[", "k", "]"}], "2"], " ", 
      RowBox[{"HarmonicNumber", "[", 
       RowBox[{"k", ",", "2"}], "]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "k"}], ")"}], "2"]}]]}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9042843932366953`*^9, 3.904284401252367*^9}, {
  3.9045776266691184`*^9, 3.904577632198902*^9}},
 CellLabel->
  "In[760]:=",ExpressionUUID->"36b392fe-e65e-4626-a6e4-376aa56f2efc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "6"]}], "140"]}], "-", 
  FractionBox[
   RowBox[{"5", " ", 
    SuperscriptBox[
     RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "2"]}]], "Output",
 CellChangeTimes->{
  3.904284401605052*^9, 3.9044559203878765`*^9, {3.9045776235412235`*^9, 
   3.9045776326560555`*^9}},
 CellLabel->
  "Out[760]=",ExpressionUUID->"ae32c94f-8699-428d-8190-db23299527b0"]
}, Open  ]],

Cell[TextData[{
 "As another example, we find coefficient ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SuperscriptBox["a", "1"], 
     SuperscriptBox["b", "2"], 
     SuperscriptBox["c", "1"], 
     SuperscriptBox["d", "1"]}],
    HoldForm], TraditionalForm]], "Input",
  InitializationCell->True,
  CellChangeTimes->{{3.904283527080279*^9, 3.9042835270857925`*^9}},
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "330f7a38-d6e7-4a40-8eff-f3982b39704c"],
 " using"
}], "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
   3.904283541668414*^9, 3.9042836496629734`*^9}, {3.9042837229799747`*^9, 
   3.904283727345478*^9}, {3.9042838066003118`*^9, 3.904283839044724*^9}, {
   3.904283894488727*^9, 3.9042840764164505`*^9}, {3.9042844572612247`*^9, 
   3.9042845476148715`*^9}, 
   3.904564100190713*^9},ExpressionUUID->"efd96886-dfbe-49c7-af94-\
9bbe7a837b92"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MZSum", "[", 
  RowBox[{
   RowBox[{"HypergeoCoeffInfo", "[", 
    RowBox[{"lhsinit", ",", 
     RowBox[{"\"\<pick_particular_coeff\>\"", "->", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.904284504183276*^9, 3.90428453535791*^9}, 
   3.9043002834622855`*^9},
 CellLabel->
  "In[206]:=",ExpressionUUID->"d5ddac9f-0912-4d3a-8c9d-a4a1bfd884dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["19", "72"], " ", 
   SuperscriptBox["\[Pi]", "4"], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  FractionBox[
   RowBox[{"739", " ", 
    RowBox[{"Zeta", "[", "7", "]"}]}], "16"]}]], "Output",
 CellChangeTimes->{{3.904284509714433*^9, 3.9042845359743786`*^9}, 
   3.904300286012548*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"d98b2a77-5a53-4568-8d3b-6d5ea59941d6"]
}, Open  ]],

Cell[TextData[{
 "Suppose we want to find coefficient ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SuperscriptBox["a", "2"], 
     SuperscriptBox["b", "2"], 
     SuperscriptBox["c", "1"], 
     SuperscriptBox["d", "1"]}],
    HoldForm], TraditionalForm]], "Input",
  InitializationCell->True,
  CellChangeTimes->{{3.904283527080279*^9, 3.9042835270857925`*^9}},
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "e96c5b93-c311-4427-b6cc-8f9c772fb18a"],
 ", then we need to initialize coefficients to degree 6 (we had previous only \
initialized up to degree 5),"
}], "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.9042836496629734`*^9}, {3.9042837229799747`*^9, 
  3.904283727345478*^9}, {3.9042838066003118`*^9, 3.904283839044724*^9}, {
  3.904283894488727*^9, 3.9042840764164505`*^9}, {3.9042844572612247`*^9, 
  3.9042845476148715`*^9}, {3.9042846135626397`*^9, 3.9042846551988297`*^9}, {
  3.9042847334476156`*^9, 3.9042847538513813`*^9}, {3.9045641019307127`*^9, 
  3.9045641064682074`*^9}},ExpressionUUID->"67472d32-8b68-4288-96e8-\
f3547f0dcf92"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lhsinit", "=", 
   RowBox[{"HypergeoCoeffInit", "[", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "+", "a"}], ",", "k"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "+", "b"}], ",", "k"}], "]"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "c", "+", "k"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "d", "+", "k"}], ")"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "+", "c"}], ",", "k"}], "]"}], " ", 
       RowBox[{"Pochhammer", "[", 
        RowBox[{
         RowBox[{"1", "+", "d"}], ",", "k"}], "]"}]}]], ",", "k", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "6"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{
  3.904284668800313*^9, {3.9043002910365744`*^9, 3.904300292742685*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"c3186739-8fc9-40b5-a90f-317f5b6475c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MZSum", "[", 
  RowBox[{
   RowBox[{"HypergeoCoeffInfo", "[", 
    RowBox[{"lhsinit", ",", 
     RowBox[{"\"\<pick_particular_coeff\>\"", "->", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9042846829527893`*^9, 3.9042847041933093`*^9}, 
   3.904300296507207*^9},
 CellLabel->
  "In[208]:=",ExpressionUUID->"78219680-1473-4350-b70a-9916d9876132"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"1073", " ", 
    SuperscriptBox["\[Pi]", "8"]}], "48000"], "-", 
  RowBox[{
   FractionBox["3", "5"], " ", 
   RowBox[{"MultiZeta", "[", 
    RowBox[{"{", 
     RowBox[{"5", ",", "3"}], "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["4", "3"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
  RowBox[{"45", " ", 
   RowBox[{"Zeta", "[", "3", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.9042846889189377`*^9, 3.9042847046475477`*^9}, 
   3.904300297242423*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"7ea6a0ea-3d96-4cdb-b7ec-77b6eae9309c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", "coefficient", " ", "of", " ", 
    FormBox[
     TagBox[
      RowBox[{
       SuperscriptBox["a", "3"], 
       SuperscriptBox["b", "2"], 
       SuperscriptBox["c", "1"], 
       SuperscriptBox["d", "0"]}],
      HoldForm],
     TraditionalForm]}], "**)"}], 
  RowBox[{"MZSum", "[", 
   RowBox[{
    RowBox[{"HypergeoCoeffInfo", "[", 
     RowBox[{"lhsinit", ",", 
      RowBox[{"\"\<pick_particular_coeff\>\"", "->", 
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1", ",", "0"}], "}"}]}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9042847644178715`*^9, 3.9042847761814375`*^9}, {
   3.904284980410981*^9, 3.904284983279891*^9}, {3.9042964839034386`*^9, 
   3.9042965360352125`*^9}, 3.9043002999975357`*^9},
 CellLabel->
  "In[209]:=",ExpressionUUID->"8fc4610c-07bd-47f1-9115-1c573d779940"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"311", " ", 
     SuperscriptBox["\[Pi]", "8"]}], "45360"]}], "-", 
  RowBox[{
   FractionBox["1", "3"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "-", 
  RowBox[{"14", " ", 
   RowBox[{"Zeta", "[", "3", "]"}], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.9042847688782396`*^9, 3.904284776852271*^9}, {
   3.904284981022845*^9, 3.904284984081053*^9}, {3.9042965291775837`*^9, 
   3.9042965365617266`*^9}, 3.904300300652661*^9},
 CellLabel->
  "Out[209]=",ExpressionUUID->"ef19b404-cb11-4edf-a99a-50b3e330bdab"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example I.2: ", "Subsection",
 CellChangeTimes->{{3.90428321925004*^9, 3.9042832204143295`*^9}, {
   3.9042848794015417`*^9, 3.9042848850011926`*^9}, 3.90430354507695*^9, {
   3.904453960528571*^9, 3.904453979013049*^9}, 3.9044542249882936`*^9, 
   3.9045551373899918`*^9},ExpressionUUID->"1b3604df-1a93-4dbc-8c89-\
c806a477789d"],

Cell["\<\
Suppose we want to expand the RHS of Example I near (a,b,c,d) = (0,0,0,0). \
\>", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.904283560984494*^9}, {3.904303551092514*^9, 
  3.904303565107831*^9}, {3.9044539883989153`*^9, 
  3.904454000859475*^9}},ExpressionUUID->"eae26dcf-da42-45e9-a590-\
5ab61e613642"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "1"}], "\[Infinity]"], 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a", " ", "b"}], "-", 
        RowBox[{"a", " ", "c"}], "-", 
        RowBox[{"b", " ", "c"}], "+", 
        SuperscriptBox["c", "2"], "+", 
        RowBox[{"c", " ", "d"}], "-", 
        RowBox[{"a", " ", "n"}], "-", 
        RowBox[{"b", " ", "n"}], "+", 
        RowBox[{"3", " ", "c", " ", "n"}], "+", 
        RowBox[{"2", " ", "d", " ", "n"}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["n", "2"]}]}], ")"}], " ", 
      TemplateBox[{
        RowBox[{"1", "+", "a"}], "n"},
       "Pochhammer"], " ", 
      TemplateBox[{
        RowBox[{"1", "+", "b"}], "n"},
       "Pochhammer"], " ", 
      TemplateBox[{
        RowBox[{"1", "-", "a", "+", "c"}], "n"},
       "Pochhammer"], " ", 
      TemplateBox[{
        RowBox[{"1", "-", "b", "+", "c"}], "n"},
       "Pochhammer"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"a", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"b", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "a"}], "+", "c", "+", "n"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "b"}], "+", "c", "+", "n"}], ")"}], " ", 
      TemplateBox[{
        RowBox[{"1", "+", "c"}], 
        RowBox[{"2", " ", "n"}]},
       "Pochhammer"], " ", 
      TemplateBox[{
        RowBox[{"1", "+", "d"}], "n"},
       "Pochhammer"], " ", 
      TemplateBox[{
        RowBox[{"1", "-", "a", "-", "b", "+", "c", "+", "d"}], "n"},
       "Pochhammer"]}]]}],
   HoldForm], TraditionalForm]], "Input",
 CellChangeTimes->{{3.904283527080279*^9, 3.9042835270857925`*^9}, 
   3.9044540714807177`*^9},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"e1788275-ed9e-471c-82cc-486e0e5139aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhsinit", "=", 
   RowBox[{"HypergeoCoeffInit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", " ", "b"}], "-", 
          RowBox[{"a", " ", "c"}], "-", 
          RowBox[{"b", " ", "c"}], "+", 
          SuperscriptBox["c", "2"], "+", 
          RowBox[{"c", " ", "d"}], "-", 
          RowBox[{"a", " ", "n"}], "-", 
          RowBox[{"b", " ", "n"}], "+", 
          RowBox[{"3", " ", "c", " ", "n"}], "+", 
          RowBox[{"2", " ", "d", " ", "n"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "a"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "b"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "a", "+", "c"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "b", "+", "c"}], ",", "n"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"a", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"b", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "c", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "+", "c", "+", "n"}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "c"}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "d"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "a", "-", "b", "+", "c", "+", "d"}], ",", "n"}], 
         "]"}]}], ")"}]}], ",", "n", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "4"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9042837294372797`*^9, 3.904283759512006*^9}, {
   3.904300263997318*^9, 3.904300269042811*^9}, {3.904303581321027*^9, 
   3.904303598414502*^9}, {3.9044540381588883`*^9, 3.9044540428126173`*^9}, 
   3.904454148253557*^9},
 CellLabel->
  "In[377]:=",ExpressionUUID->"0f69ba39-7776-4a4f-bb27-aff04341cd91"],

Cell["The hypergeometric part of RHS is:", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.9042836496629734`*^9}, {3.9042837229799747`*^9, 
  3.904283727345478*^9}, {3.9042838066003118`*^9, 3.904283839044724*^9}, {
  3.904283894488727*^9, 3.9042840764164505`*^9}, {3.9044541585225286`*^9, 
  3.9044541666826677`*^9}},ExpressionUUID->"a408276a-9f58-42e3-9f38-\
bcc28a7912c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HypergeoCoeffInfo", "[", 
  RowBox[{"rhsinit", ",", "\"\<pochammers\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.9044541383525734`*^9, 3.9044541440825987`*^9}},
 CellLabel->
  "In[370]:=",ExpressionUUID->"2710b596-f217-4a71-96b1-ac3a138d01ce"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox["4", 
    RowBox[{"-", "n"}]], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{"1", ",", "n"}], "]"}]}], 
  RowBox[{"Pochhammer", "[", 
   RowBox[{
    FractionBox["1", "2"], ",", "n"}], "]"}]]], "Output",
 CellChangeTimes->{{3.904454141738742*^9, 3.9044541494806857`*^9}},
 CellLabel->
  "Out[370]=",ExpressionUUID->"7c361cc1-2b9e-42c6-8073-e2a3fa1bb191"]
}, Open  ]],

Cell[TextData[{
 "Suppose we want to find the coefficient of ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SuperscriptBox["a", "1"], 
     SuperscriptBox["b", "0"], 
     SuperscriptBox["c", "1"], 
     SuperscriptBox["d", "1"]}],
    HoldForm], TraditionalForm]], "Input",
  InitializationCell->True,
  CellChangeTimes->{{3.904283527080279*^9, 3.9042835270857925`*^9}},
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "398836d9-5e9f-48d0-9e3a-d8e412913f75"],
 ", we use the command"
}], "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.9042836496629734`*^9}, {3.9042837229799747`*^9, 
  3.904283727345478*^9}, {3.9042838066003118`*^9, 3.904283839044724*^9}, {
  3.904283894488727*^9, 3.9042840764164505`*^9}, {3.9044541707730937`*^9, 
  3.9044541707730937`*^9}},ExpressionUUID->"9537bdfb-47ac-47bf-b56d-\
974cf0260fff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HypergeoCoeffInfo", "[", 
  RowBox[{"rhsinit", ",", 
   RowBox[{"\"\<pick_particular_coeff\>\"", "->", 
    RowBox[{"{", 
     RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9044541177363157`*^9, 3.904454121462591*^9}, 
   3.90445417176272*^9},
 CellLabel->
  "In[371]:=",ExpressionUUID->"9b7ed9fc-c0f0-4d56-8c7b-1eec56139928"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["2", 
    SuperscriptBox["n", "5"]]}], "+", 
  FractionBox[
   RowBox[{"HarmonicNumber", "[", "n", "]"}], 
   SuperscriptBox["n", "4"]], "+", 
  FractionBox[
   RowBox[{"10", " ", 
    SuperscriptBox[
     RowBox[{"HarmonicNumber", "[", "n", "]"}], "2"]}], 
   SuperscriptBox["n", "3"]], "-", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox[
     RowBox[{"HarmonicNumber", "[", "n", "]"}], "3"]}], 
   SuperscriptBox["n", "2"]], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    RowBox[{"HarmonicNumber", "[", "n", "]"}], " ", 
    RowBox[{"HarmonicNumber", "[", 
     RowBox[{"2", " ", "n"}], "]"}]}], 
   SuperscriptBox["n", "3"]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    SuperscriptBox[
     RowBox[{"HarmonicNumber", "[", "n", "]"}], "2"], " ", 
    RowBox[{"HarmonicNumber", "[", 
     RowBox[{"2", " ", "n"}], "]"}]}], 
   SuperscriptBox["n", "2"]], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"HarmonicNumber", "[", 
     RowBox[{"n", ",", "2"}], "]"}]}], 
   SuperscriptBox["n", "3"]], "+", 
  FractionBox[
   RowBox[{"3", " ", 
    RowBox[{"HarmonicNumber", "[", 
     RowBox[{"2", " ", "n"}], "]"}], " ", 
    RowBox[{"HarmonicNumber", "[", 
     RowBox[{"n", ",", "2"}], "]"}]}], 
   SuperscriptBox["n", "2"]], "+", 
  FractionBox[
   RowBox[{"6", " ", 
    RowBox[{"HarmonicNumber", "[", 
     RowBox[{"n", ",", "3"}], "]"}]}], 
   SuperscriptBox["n", "2"]]}]], "Output",
 CellChangeTimes->{3.9044541221125345`*^9, 3.9044541724667225`*^9},
 CellLabel->
  "Out[371]=",ExpressionUUID->"42781667-31e2-440d-93e1-b9a7fb86b8b4"]
}, Open  ]],

Cell[TextData[{
 "this says the coefficient of ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SuperscriptBox["a", "1"], 
     SuperscriptBox["b", "0"], 
     SuperscriptBox["c", "1"], 
     SuperscriptBox["d", "1"]}],
    HoldForm], TraditionalForm]], "Input",
  InitializationCell->True,
  CellChangeTimes->{{3.904283527080279*^9, 3.9042835270857925`*^9}},
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "ab069c9c-cd78-46ea-b9b6-f9ae56aced15"],
 " is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "1"}], "\[Infinity]"], 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["4", 
        RowBox[{"-", "n"}]], " ", 
       TemplateBox[{"1", "n"},
        "Pochhammer"]}], 
      TemplateBox[{
        FractionBox["1", "2"], "n"},
       "Pochhammer"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"3", " ", 
         TemplateBox[{
           RowBox[{"2", " ", "n"}]},
          "HarmonicNumber"], " ", 
         TemplateBox[{"n", "2"},
          "HarmonicNumber2"]}], 
        SuperscriptBox["n", "2"]], "+", 
       FractionBox[
        TemplateBox[{"n"},
         "HarmonicNumber"], 
        SuperscriptBox["n", "4"]], "+", 
       FractionBox[
        RowBox[{"10", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           TemplateBox[{"n"},
            "HarmonicNumber"], ")"}], "2"]}], 
        SuperscriptBox["n", "3"]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         TemplateBox[{
           RowBox[{"2", " ", "n"}]},
          "HarmonicNumber"], " ", 
         TemplateBox[{"n"},
          "HarmonicNumber"]}], 
        SuperscriptBox["n", "3"]], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           TemplateBox[{"n"},
            "HarmonicNumber"], ")"}], "3"]}], 
        SuperscriptBox["n", "2"]], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         TemplateBox[{
           RowBox[{"2", " ", "n"}]},
          "HarmonicNumber"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           TemplateBox[{"n"},
            "HarmonicNumber"], ")"}], "2"]}], 
        SuperscriptBox["n", "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         TemplateBox[{"n", "2"},
          "HarmonicNumber2"]}], 
        SuperscriptBox["n", "3"]], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         TemplateBox[{"n", "3"},
          "HarmonicNumber2"]}], 
        SuperscriptBox["n", "2"]], "-", 
       FractionBox["2", 
        SuperscriptBox["n", "5"]]}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"f2ece9aa-64e0-437e-a0f2-82edacd89710"],
 ". Compare this with LHS, "
}], "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.9042836496629734`*^9}, {3.9042837229799747`*^9, 
  3.904283727345478*^9}, {3.9042838066003118`*^9, 3.904283839044724*^9}, {
  3.904283894488727*^9, 3.9042840764164505`*^9}, {3.9044541707730937`*^9, 
  3.904454195984089*^9}, {3.9044542432374034`*^9, 3.9044542703926272`*^9}, {
  3.904454313162505*^9, 
  3.9044543175529613`*^9}},ExpressionUUID->"a3c18107-3320-41ae-91f4-\
e7f0355feda5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MZSum", "[", 
  RowBox[{
   RowBox[{"HypergeoCoeffInfo", "[", 
    RowBox[{"lhsinit", ",", 
     RowBox[{"\"\<pick_particular_coeff\>\"", "->", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.9044543048326297`*^9},
 CellLabel->
  "In[375]:=",ExpressionUUID->"ac791b44-f91c-423b-8bc3-17a348ebb1ad"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "3"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
  FractionBox[
   RowBox[{"13", " ", 
    RowBox[{"Zeta", "[", "5", "]"}]}], "2"]}]], "Output",
 CellChangeTimes->{3.9044543052572474`*^9},
 CellLabel->
  "Out[375]=",ExpressionUUID->"2bbc6029-3250-4453-9f9a-9045d388e078"]
}, Open  ]],

Cell[TextData[{
 "so we obtained an equality ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], "\[Infinity]"], 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["4", 
         RowBox[{"-", "n"}]], " ", 
        TemplateBox[{"1", "n"},
         "Pochhammer"]}], 
       TemplateBox[{
         FractionBox["1", "2"], "n"},
        "Pochhammer"]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"3", " ", 
          TemplateBox[{
            RowBox[{"2", " ", "n"}]},
           "HarmonicNumber"], " ", 
          TemplateBox[{"n", "2"},
           "HarmonicNumber2"]}], 
         SuperscriptBox["n", "2"]], "+", 
        FractionBox[
         TemplateBox[{"n"},
          "HarmonicNumber"], 
         SuperscriptBox["n", "4"]], "+", 
        FractionBox[
         RowBox[{"10", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            TemplateBox[{"n"},
             "HarmonicNumber"], ")"}], "2"]}], 
         SuperscriptBox["n", "3"]], "-", 
        FractionBox[
         RowBox[{"4", " ", 
          TemplateBox[{
            RowBox[{"2", " ", "n"}]},
           "HarmonicNumber"], " ", 
          TemplateBox[{"n"},
           "HarmonicNumber"]}], 
         SuperscriptBox["n", "3"]], "-", 
        FractionBox[
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            TemplateBox[{"n"},
             "HarmonicNumber"], ")"}], "3"]}], 
         SuperscriptBox["n", "2"]], "+", 
        FractionBox[
         RowBox[{"6", " ", 
          TemplateBox[{
            RowBox[{"2", " ", "n"}]},
           "HarmonicNumber"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            TemplateBox[{"n"},
             "HarmonicNumber"], ")"}], "2"]}], 
         SuperscriptBox["n", "2"]], "+", 
        FractionBox[
         RowBox[{"2", " ", 
          TemplateBox[{"n", "2"},
           "HarmonicNumber2"]}], 
         SuperscriptBox["n", "3"]], "+", 
        FractionBox[
         RowBox[{"6", " ", 
          TemplateBox[{"n", "3"},
           "HarmonicNumber2"]}], 
         SuperscriptBox["n", "2"]], "-", 
        FractionBox["2", 
         SuperscriptBox["n", "5"]]}], ")"}]}]}], "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       TemplateBox[{"3"},
        "Zeta"]}], "3"], "+", 
     FractionBox[
      RowBox[{"13", " ", 
       TemplateBox[{"5"},
        "Zeta"]}], "2"]}]}], TraditionalForm]],ExpressionUUID->
  "ebc2cc8c-cb48-41fc-a077-c33a75299bd9"]
}], "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.9042836496629734`*^9}, {3.9042837229799747`*^9, 
  3.904283727345478*^9}, {3.9042838066003118`*^9, 3.904283839044724*^9}, {
  3.904283894488727*^9, 3.9042840764164505`*^9}, {3.9044541707730937`*^9, 
  3.904454195984089*^9}, {3.9044542432374034`*^9, 3.9044542703926272`*^9}, {
  3.904454313162505*^9, 
  3.9044543524707785`*^9}},ExpressionUUID->"92e0a539-4587-4b1c-997a-\
9f4c7e18eb11"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example I.3: ", "Subsection",
 CellChangeTimes->{{3.90428321925004*^9, 3.9042832204143295`*^9}, {
   3.9042848794015417`*^9, 3.9042848850011926`*^9}, 3.90430354507695*^9, {
   3.904453960528571*^9, 3.90445396112049*^9}, 3.904454222926655*^9, 
   3.9045551455429363`*^9},ExpressionUUID->"4db81b17-030f-45d3-a1b8-\
f560110979bb"],

Cell["\<\
Suppose we want to expand the following near (a,b,c,d) = \
(-1/2,-1/2,-1/2,-1/2). \
\>", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.904283560984494*^9}, {3.904303551092514*^9, 
  3.904303565107831*^9}},ExpressionUUID->"d3121c8d-5e43-4003-94fd-\
815e3189ef1b"],

Cell[BoxData[
 FormBox[
  TagBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k", "=", "0"}], "\[Infinity]"], 
    FractionBox[
     RowBox[{
      TemplateBox[{
        RowBox[{"1", "+", "a"}], "k"},
       "Pochhammer"], " ", 
      TemplateBox[{
        RowBox[{"1", "+", "b"}], "k"},
       "Pochhammer"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "c", "+", "k"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "d", "+", "k"}], ")"}], " ", 
      TemplateBox[{
        RowBox[{"1", "+", "c"}], "k"},
       "Pochhammer"], " ", 
      TemplateBox[{
        RowBox[{"1", "+", "d"}], "k"},
       "Pochhammer"]}]]}],
   HoldForm], TraditionalForm]], "Input",
 CellChangeTimes->{{3.904283527080279*^9, 3.9042835270857925`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"75a650b5-7eca-4b31-b628-0dea41eb7b09"],

Cell["\<\
it\[CloseCurlyQuote]s analytic near this point, and coefficient of its power \
expansion are CMZV of level 2. \
\>", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.9042836496629734`*^9}, {3.90430357041916*^9, 
  3.9043035720741577`*^9}},ExpressionUUID->"df56491b-0491-4778-a1be-\
6266fc4a1898"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lhsinit", "=", 
   RowBox[{"HypergeoCoeffInit", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "a"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "b"}], ",", "k"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "c", "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "+", "k"}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "c"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "d"}], ",", "k"}], "]"}]}]], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "->", 
         RowBox[{"a", "-", 
          RowBox[{"1", "/", "2"}]}]}], ",", 
        RowBox[{"b", "->", 
         RowBox[{"b", "-", 
          RowBox[{"1", "/", "2"}]}]}], ",", 
        RowBox[{"c", "->", 
         RowBox[{"c", "-", 
          RowBox[{"1", "/", "2"}]}]}], ",", 
        RowBox[{"d", "->", 
         RowBox[{"d", "-", 
          RowBox[{"1", "/", "2"}]}]}]}], "}"}]}], ",", "k", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "4"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.9042837294372797`*^9, 3.904283759512006*^9}, {
  3.904300263997318*^9, 3.904300269042811*^9}, {3.904303581321027*^9, 
  3.904303598414502*^9}},
 CellLabel->
  "In[252]:=",ExpressionUUID->"03dffd0c-6c33-4431-8975-886d8047e6c1"],

Cell[TextData[{
 "Suppose we want to find the coefficient of ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"a", "+", 
        RowBox[{"1", "/", "2"}]}], ")"}], "1"], 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["b", "0"], "(", 
       RowBox[{"c", "+", 
        RowBox[{"1", "/", "2"}]}], ")"}], "1"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"d", "+", 
        RowBox[{"1", "/", "2"}]}], ")"}], "1"]}],
    HoldForm], TraditionalForm]], "Input",
  InitializationCell->True,
  CellChangeTimes->{{3.904283527080279*^9, 3.9042835270857925`*^9}},
  Background->RGBColor[0.87, 0.94, 1],ExpressionUUID->
  "115b87cc-4493-4dcf-b080-303db2875574"],
 ", we use the command"
}], "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.9042836496629734`*^9}, {3.9042837229799747`*^9, 
  3.904283727345478*^9}, {3.9042838066003118`*^9, 3.904283839044724*^9}, {
  3.904283894488727*^9, 3.9042840764164505`*^9}, {3.904303610100037*^9, 
  3.904303636313308*^9}, {3.9043036960436606`*^9, 
  3.9043036960446606`*^9}},ExpressionUUID->"f3fb8449-ade3-4dcd-b2df-\
2dc898566736"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MZSum", "[", 
  RowBox[{
   RowBox[{"HypergeoCoeffInfo", "[", 
    RowBox[{"lhsinit", ",", 
     RowBox[{"\"\<pick_particular_coeff\>\"", "->", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9042843932366953`*^9, 3.904284401252367*^9}, 
   3.904303668502639*^9},
 CellLabel->
  "In[255]:=",ExpressionUUID->"3b4173d4-dae3-4131-9333-1bba82b971b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["83", "180"], " ", 
   SuperscriptBox["\[Pi]", "4"], " ", 
   RowBox[{"Log", "[", "2", "]"}]}], "+", 
  RowBox[{
   FractionBox["40", "9"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   SuperscriptBox[
    RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
  FractionBox[
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"Log", "[", "2", "]"}], "5"]}], "15"], "+", 
  RowBox[{"32", " ", 
   RowBox[{"PolyLog", "[", 
    RowBox[{"5", ",", 
     FractionBox["1", "2"]}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
  FractionBox[
   RowBox[{"279", " ", 
    RowBox[{"Zeta", "[", "5", "]"}]}], "8"]}]], "Output",
 CellChangeTimes->{3.904284401605052*^9, 3.904303669262494*^9},
 CellLabel->
  "Out[255]=",ExpressionUUID->"84965380-93d0-4143-ae90-97d9482dff84"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"90c9e90c-522a-4947-a990-78542ca9df37"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example II: ", "Subsection",
 CellChangeTimes->{{3.9043014701285305`*^9, 3.9043014720370936`*^9}, {
   3.9043024893482285`*^9, 3.904302489504173*^9}, 3.9043046920157523`*^9, 
   3.904454436200555*^9, {3.9045551323704805`*^9, 
   3.904555132502652*^9}},ExpressionUUID->"6430b690-7651-4852-9d19-\
260d7c3201c0"],

Cell["\<\
Consider Example II in the article. We initialize LHS and RHS to degree 3:\
\>", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
   3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
   3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
   3.9043024245135207`*^9, 3.904302437040268*^9}, 
   3.9045641079212093`*^9},ExpressionUUID->"ff5cc48e-0f61-45e6-b401-\
805cc43ca8d3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lhsinit", "=", 
   RowBox[{"HypergeoCoeffInit", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "e", "+", 
            RowBox[{"2", " ", "k"}]}], ")"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "+", "a"}], ",", "k"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "+", "b"}], ",", "k"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "+", "c"}], ",", "k"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "+", "d"}], ",", "k"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "a", "-", "e", "-", "k"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "b", "+", "e", "+", "k"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "c", "+", "e", "+", "k"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "d", "+", "e", "+", "k"}], ")"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "-", "a", "+", "e"}], ",", "k"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "-", "b", "+", "e"}], ",", "k"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "-", "c", "+", "e"}], ",", "k"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "-", "d", "+", "e"}], ",", "k"}], "]"}]}], ")"}]}], 
       ")"}]}], ",", "k", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], ",", 
     "3"}], "]"}]}], ";", 
  RowBox[{"rhsinit", "=", 
   RowBox[{"HypergeoCoeffInit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["a", "2"], " ", "b"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["b", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "c"}], "+", 
          RowBox[{"2", " ", "a", " ", "b", " ", "c"}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", "c"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{"b", " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["a", "2"], " ", "d"}], "+", 
          RowBox[{"2", " ", "a", " ", "b", " ", "d"}], "+", 
          RowBox[{
           SuperscriptBox["b", "2"], " ", "d"}], "+", 
          RowBox[{"2", " ", "a", " ", "c", " ", "d"}], "+", 
          RowBox[{"2", " ", "b", " ", "c", " ", "d"}], "+", 
          RowBox[{
           SuperscriptBox["c", "2"], " ", "d"}], "+", 
          RowBox[{"a", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"b", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"c", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", "e"}], "-", 
          RowBox[{"5", " ", "a", " ", "b", " ", "e"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"], " ", "e"}], "-", 
          RowBox[{"5", " ", "a", " ", "c", " ", "e"}], "-", 
          RowBox[{"5", " ", "b", " ", "c", " ", "e"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["c", "2"], " ", "e"}], "-", 
          RowBox[{"5", " ", "a", " ", "d", " ", "e"}], "-", 
          RowBox[{"5", " ", "b", " ", "d", " ", "e"}], "-", 
          RowBox[{"5", " ", "c", " ", "d", " ", "e"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "+", 
          RowBox[{"6", " ", "a", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"6", " ", "b", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"6", " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"6", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["a", "2"], " ", "n"}], "-", 
          RowBox[{"5", " ", "a", " ", "b", " ", "n"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["b", "2"], " ", "n"}], "-", 
          RowBox[{"5", " ", "a", " ", "c", " ", "n"}], "-", 
          RowBox[{"5", " ", "b", " ", "c", " ", "n"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "-", 
          RowBox[{"5", " ", "a", " ", "d", " ", "n"}], "-", 
          RowBox[{"5", " ", "b", " ", "d", " ", "n"}], "-", 
          RowBox[{"5", " ", "c", " ", "d", " ", "n"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "+", 
          RowBox[{"12", " ", "a", " ", "e", " ", "n"}], "+", 
          RowBox[{"12", " ", "b", " ", "e", " ", "n"}], "+", 
          RowBox[{"12", " ", "c", " ", "e", " ", "n"}], "+", 
          RowBox[{"12", " ", "d", " ", "e", " ", "n"}], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"6", " ", "a", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"6", " ", "b", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"6", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"6", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"15", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["n", "3"]}]}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "a", "-", "b", "+", "e"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "a", "-", "c", "+", "e"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "b", "-", "c", "+", "e"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "a", "-", "d", "+", "e"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "b", "-", "d", "+", "e"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "c", "-", "d", "+", "e"}], ",", "n"}], "]"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "-", "b", "+", "e", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "-", "c", "+", "e", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "-", "c", "+", "e", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "-", "d", "+", "e", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "-", "d", "+", "e", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "c"}], "-", "d", "+", "e", "+", "n"}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "a", "+", "e"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "b", "+", "e"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "c", "+", "e"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "d", "+", "e"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "a", "-", "b", "-", "c", "-", "d", "+", 
           RowBox[{"2", " ", "e"}]}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}], ",", "n", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], ",", 
     "3"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.904302389280176*^9, 3.904302416188741*^9}, 
   3.904304521263238*^9},ExpressionUUID->"8a537873-7a22-4fb7-9a4f-\
cf7343fcfec1"],

Cell["The hypergeometric part of RHS is:", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
  3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
  3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904302541090334*^9, 
  3.904302549610591*^9}},ExpressionUUID->"2b2ce5f7-fd8a-4efd-8d50-\
30cec939064d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HypergeoCoeffInfo", "[", 
  RowBox[{"rhsinit", ",", "\"\<pochammers\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.90430255372431*^9, 3.90430256733034*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"49a35369-63b3-4137-b4c6-4085eaff4bad"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ")"}], "n"], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{"1", ",", "n"}], "]"}]}], 
  RowBox[{"Pochhammer", "[", 
   RowBox[{
    FractionBox["1", "2"], ",", "n"}], "]"}]]], "Output",
 CellChangeTimes->{{3.9043025618936214`*^9, 3.9043025677297783`*^9}, 
   3.904302641662608*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"2358fcc7-fe68-4f53-b33a-ce874f1cc953"]
}, Open  ]],

Cell[TextData[{
 "We wish to test whether ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], "\[Infinity]"], 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["1", "4"]}], ")"}], "n"], " ", 
        TemplateBox[{"1", "n"},
         "Pochhammer"]}], 
       TemplateBox[{
         FractionBox["1", "2"], "n"},
        "Pochhammer"]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"10", " ", 
          TemplateBox[{"n"},
           "HarmonicNumber"]}], 
         SuperscriptBox["n", "3"]], "-", 
        FractionBox["3", 
         SuperscriptBox["n", "4"]]}], ")"}]}]}], " ", ",", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], "\[Infinity]"], 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["1", "4"]}], ")"}], "n"], " ", 
        TemplateBox[{"1", "n"},
         "Pochhammer"]}], 
       TemplateBox[{
         FractionBox["1", "2"], "n"},
        "Pochhammer"]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"4", " ", 
          TemplateBox[{"n"},
           "HarmonicNumber"]}], 
         SuperscriptBox["n", "3"]], "+", 
        FractionBox[
         TemplateBox[{
           RowBox[{"2", " ", "n"}]},
          "HarmonicNumber"], 
         SuperscriptBox["n", "3"]]}], ")"}]}]}], " ", ",", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], "\[Infinity]"], 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["1", "4"]}], ")"}], "n"], " ", 
        TemplateBox[{"1", "n"},
         "Pochhammer"]}], 
       TemplateBox[{
         FractionBox["1", "2"], "n"},
        "Pochhammer"]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"5", " ", 
          TemplateBox[{"n", "3"},
           "HarmonicNumber2"]}], 
         SuperscriptBox["n", "3"]], "+", 
        FractionBox["1", 
         SuperscriptBox["n", "6"]]}], ")"}], " "}]}]}], TraditionalForm]],
  CellChangeTimes->{{3.9043027197944736`*^9, 3.904302802409737*^9}},
  ExpressionUUID->"11f62a6a-9d41-4644-a0bb-7adb55b9bdee"],
 " follows by comparing coefficients of above formula, we use the command"
}], "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
  3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
  3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904302541090334*^9, 
  3.904302549610591*^9}, {3.9043026692849684`*^9, 3.9043026729223914`*^9}, {
  3.9043028078699636`*^9, 
  3.9043028609595957`*^9}},ExpressionUUID->"39a11a30-ee47-43f5-821b-\
3805e393111e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearCombExistQ", "[", 
  RowBox[{"rhsinit", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"10", 
         RowBox[{
          RowBox[{"HarmonicNumber", "[", "n", "]"}], "/", 
          RowBox[{"n", "^", "3"}]}]}], "-", 
        RowBox[{"3", "/", 
         RowBox[{"n", "^", "4"}]}]}]}], "]"}], ",", 
     RowBox[{"Function", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{
          RowBox[{"HarmonicNumber", "[", "n", "]"}], "/", 
          RowBox[{"n", "^", "3"}]}]}], "+", 
        RowBox[{
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"2", "n"}], "]"}], "/", 
         RowBox[{"n", "^", "3"}]}]}]}], "]"}], ",", 
     RowBox[{"Function", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"n", "^", "6"}]}], "+", 
        RowBox[{"5", 
         RowBox[{
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"n", ",", "3"}], "]"}], "/", 
          RowBox[{"n", "^", "3"}]}]}]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"\"\<PrintLinearComb\>\"", "->", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{3.904302522139823*^9},
 CellLabel->
  "In[239]:=",ExpressionUUID->"d35b8b23-73fd-4a93-85b9-6747d5308601"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.904302864414266*^9},
 CellLabel->
  "Out[239]=",ExpressionUUID->"9503e342-ca92-4165-b3db-4127e9898655"]
}, Open  ]],

Cell["\<\
\[OpenCurlyDoubleQuote]True\[CloseCurlyDoubleQuote] means they indeed follow \
from by taking certain linear combinations. To get an explicit linear \
combination, we type \
\>", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
  3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
  3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904302541090334*^9, 
  3.904302549610591*^9}, {3.904302876861169*^9, 
  3.904302937889765*^9}},ExpressionUUID->"9243ee4c-a6e3-48ba-957a-\
1dd474b00584"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearCombExistQ", "[", 
  RowBox[{"rhsinit", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"10", 
         RowBox[{
          RowBox[{"HarmonicNumber", "[", "n", "]"}], "/", 
          RowBox[{"n", "^", "3"}]}]}], "-", 
        RowBox[{"3", "/", 
         RowBox[{"n", "^", "4"}]}]}]}], "]"}], ",", 
     RowBox[{"Function", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"4", 
         RowBox[{
          RowBox[{"HarmonicNumber", "[", "n", "]"}], "/", 
          RowBox[{"n", "^", "3"}]}]}], "+", 
        RowBox[{
         RowBox[{"HarmonicNumber", "[", 
          RowBox[{"2", "n"}], "]"}], "/", 
         RowBox[{"n", "^", "3"}]}]}]}], "]"}], ",", 
     RowBox[{"Function", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"n", "^", "6"}]}], "+", 
        RowBox[{"5", 
         RowBox[{
          RowBox[{"HarmonicNumber", "[", 
           RowBox[{"n", ",", "3"}], "]"}], "/", 
          RowBox[{"n", "^", "3"}]}]}]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"\"\<PrintLinearComb\>\"", "->", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9043029429501076`*^9, 3.9043029439645805`*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"4c95dd80-ebfd-4234-bbf8-a385fc8c48b7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["3", "5"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "3"}], ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9043029443528357`*^9, 3.9043045278156075`*^9},
 CellLabel->
  "Out[277]=",ExpressionUUID->"6fe5cb6b-b0bd-4c0c-8a6d-a9d6b7499426"]
}, Open  ]],

Cell[TextData[{
 "it says, for example, ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "1"}], "\[Infinity]"], 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox["1", "4"]}], ")"}], "n"], " ", 
       TemplateBox[{"1", "n"},
        "Pochhammer"]}], 
      TemplateBox[{
        FractionBox["1", "2"], "n"},
       "Pochhammer"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"5", " ", 
         TemplateBox[{"n", "3"},
          "HarmonicNumber2"]}], 
        SuperscriptBox["n", "3"]], "+", 
       FractionBox["1", 
        SuperscriptBox["n", "6"]]}], ")"}], " "}]}], TraditionalForm]],
  CellChangeTimes->{{3.9043027197944736`*^9, 3.904302802409737*^9}},
  ExpressionUUID->"f783596a-52e1-4029-a70b-a817157ca01a"],
 " is obtained by (-3)*(1st equality) + 3*(2nd equality) + (-1)*(8th \
equality). The next command calculates the value of LHS coefficients under \
this linear combination "
}], "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
  3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
  3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904302541090334*^9, 
  3.904302549610591*^9}, {3.904302876861169*^9, 3.904302937889765*^9}, {
  3.904302970521027*^9, 
  3.904303120180191*^9}},ExpressionUUID->"c9fe50ac-b75d-40a1-b9a8-\
b2956d293cd5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MZSum", "[", 
  RowBox[{
   RowBox[{"HypergeoCoeffInfo", "[", 
    RowBox[{"lhsinit", ",", 
     RowBox[{"\"\<take_linear_combination\>\"", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "3"}], ",", "3", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", 
        RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0"}], "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9043031378350945`*^9, 3.904303145139573*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"8d66c951-28d1-4013-aa0e-eac841f4143f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "2"}], " ", 
  SuperscriptBox[
   RowBox[{"Zeta", "[", "3", "]"}], "2"]}]], "Output",
 CellChangeTimes->{3.9043031462798953`*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"1bb335ea-97ed-445e-ac2c-75afd7f1ab69"]
}, Open  ]],

Cell[TextData[{
 "therefore we proved ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"n", "=", "1"}], "\[Infinity]"], 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", 
            FractionBox["1", "4"]}], ")"}], "n"], " ", 
         TemplateBox[{"1", "n"},
          "Pochhammer"]}], 
        TemplateBox[{
          FractionBox["1", "2"], "n"},
         "Pochhammer"]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"5", " ", 
           TemplateBox[{"n", "3"},
            "HarmonicNumber2"]}], 
          SuperscriptBox["n", "3"]], "+", 
         FractionBox["1", 
          SuperscriptBox["n", "6"]]}], ")"}]}]}], "=", 
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SuperscriptBox[
       TemplateBox[{"3"},
        "Zeta"], "2"]}]}],
    HoldForm], TraditionalForm]],
  CellChangeTimes->{{3.9043027197944736`*^9, 3.904302802409737*^9}},
  ExpressionUUID->"15e792d5-4e50-4ec7-968c-f9c3a48bbf30"],
 ". Similarly for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "1"}], "\[Infinity]"], 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox["1", "4"]}], ")"}], "n"], " ", 
       TemplateBox[{"1", "n"},
        "Pochhammer"]}], 
      TemplateBox[{
        FractionBox["1", "2"], "n"},
       "Pochhammer"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"10", " ", 
         TemplateBox[{"n"},
          "HarmonicNumber"]}], 
        SuperscriptBox["n", "3"]], "-", 
       FractionBox["3", 
        SuperscriptBox["n", "4"]]}], ")"}]}]}], TraditionalForm]],
  CellChangeTimes->{{3.9043027197944736`*^9, 3.904302802409737*^9}},
  ExpressionUUID->"5a7a8401-5610-473f-9820-7a23705c9cb6"],
 ", it equals"
}], "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
   3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
   3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
   3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904302541090334*^9, 
   3.904302549610591*^9}, {3.904302876861169*^9, 3.904302937889765*^9}, {
   3.904302970521027*^9, 3.904303120180191*^9}, {3.9043031576704397`*^9, 
   3.904303167009452*^9}, {3.904303201090025*^9, 3.9043032180395627`*^9}, {
   3.9043032592399063`*^9, 3.90430328187007*^9}, 
   3.9045641157820296`*^9},ExpressionUUID->"1b439d92-0bcf-4f5e-b34c-\
fb0a6082ef8c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MZSum", "[", 
  RowBox[{
   RowBox[{"HypergeoCoeffInfo", "[", 
    RowBox[{"lhsinit", ",", 
     RowBox[{"\"\<take_linear_combination\>\"", "->", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "2", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "1", ",", "0"}], 
       "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.9043032688199873`*^9},
 CellLabel->
  "In[245]:=",ExpressionUUID->"825e686e-f44a-4b1c-a6e9-efe0885f887a"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   SuperscriptBox["\[Pi]", "4"], "30"]}]], "Output",
 CellChangeTimes->{3.904303277979577*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"f490bfa0-5eda-489f-a574-dc66f57a3a7e"]
}, Open  ]],

Cell[TextData[{
 "As a negative example, the formula cannot be used to calculate  ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], "\[Infinity]"], 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["1", "4"]}], ")"}], "n"], " ", 
        TemplateBox[{"1", "n"},
         "Pochhammer"], " "}], 
       TemplateBox[{
         FractionBox["1", "2"], "n"},
        "Pochhammer"]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         TemplateBox[{
           RowBox[{
             RowBox[{"2", " ", "n"}], "-", "1"}], "2"},
          "HarmonicNumber2"], 
         SuperscriptBox["n", "3"]], "-", 
        FractionBox[
         RowBox[{"123", " ", 
          TemplateBox[{
            RowBox[{"n", "-", "1"}], "2"},
           "HarmonicNumber2"]}], 
         RowBox[{"16", 
          SuperscriptBox["n", "3"]}]]}], ")"}]}]}],
    HoldForm], TraditionalForm]],
  CellChangeTimes->{{3.9043033812561455`*^9, 3.9043034102724433`*^9}},
  ExpressionUUID->"ca4c9753-9e0b-4839-bdc4-accb5ca9fb6a"],
 ", despite having the same hypergeometric part ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", 
        FractionBox["1", "4"]}], ")"}], "n"], " ", 
     TemplateBox[{"1", "n"},
      "Pochhammer"], " "}], 
    TemplateBox[{
      FractionBox["1", "2"], "n"},
     "Pochhammer"]], TraditionalForm]],
  CellChangeTimes->{{3.9043033812561455`*^9, 3.9043034102724433`*^9}},
  ExpressionUUID->"33c03feb-a7c8-4a89-a9c7-b8f841a2fdff"],
 "."
}], "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
  3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
  3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904302541090334*^9, 
  3.904302549610591*^9}, {3.904302876861169*^9, 3.904302937889765*^9}, {
  3.904302970521027*^9, 3.904303120180191*^9}, {3.9043031576704397`*^9, 
  3.904303167009452*^9}, {3.904303201090025*^9, 3.9043032180395627`*^9}, {
  3.9043032592399063`*^9, 3.904303331639741*^9}, {3.9043034023453927`*^9, 
  3.904303424645904*^9}, {3.9043042453697815`*^9, 3.9043042536996927`*^9}, {
  3.9043045077525835`*^9, 
  3.9043045077525835`*^9}},ExpressionUUID->"ba440dde-f233-43a7-880c-\
dea5ad0e5e1a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearCombExistQ", "[", 
  RowBox[{"rhsinit", ",", 
   RowBox[{"Function", "[", 
    RowBox[{"n", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "-", "1"}], ",", "2"}], "]"}], "/", 
       RowBox[{"n", "^", "3"}]}], "-", 
      RowBox[{
       RowBox[{"123", "/", "16"}], "*", 
       RowBox[{
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "2"}], "]"}], "/", 
        RowBox[{"n", "^", "3"}]}]}]}]}], "]"}], ",", 
   RowBox[{"\"\<PrintLinearComb\>\"", "->", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9043034512956867`*^9, 3.9043034623607883`*^9}, {
  3.9043045103290653`*^9, 3.904304511429991*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"c61aa553-ab33-4bb5-a391-885d211da1d2"],

Cell[BoxData[
 TemplateBox[{
  "LinearSolve", "nosol", 
   "\"Linear equation encountered that has no solution.\"", 2, 278, 19, 
   34761069131760541206, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9043034630767345`*^9, 3.904304530142914*^9},
 CellLabel->
  "During evaluation of \
In[278]:=",ExpressionUUID->"261cb3fc-8f5d-4f98-9c1c-eed2a3aa314d"],

Cell[BoxData["False"], "Output",
 CellChangeTimes->{{3.904303452590109*^9, 3.904303463088092*^9}, 
   3.9043045301524553`*^9},
 CellLabel->
  "Out[278]=",ExpressionUUID->"2a850f2a-d4f6-497e-b23a-3ae7d6fe0ab5"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"f02aed8a-4808-4436-bc85-93198aaee857"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example III: ", "Subsection",
 CellChangeTimes->{{3.9043014701285305`*^9, 3.9043014720370936`*^9}, {
   3.9043024893482285`*^9, 3.904302489504173*^9}, 3.9043046920157523`*^9, 
   3.904304842444332*^9, 3.9044544392807026`*^9, {3.9045551285054483`*^9, 
   3.904555128814658*^9}},ExpressionUUID->"90bb6857-d621-4bbf-aa09-\
4d4f21e367e9"],

Cell["\<\
We use the formula in Example III of the article. We initialize LHS and RHS \
to degree 3:\
\>", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
   3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
   3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
   3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904304826493496*^9, 
   3.904304833339323*^9}, 
   3.9045641172663064`*^9},ExpressionUUID->"efc78d0f-88f9-405a-9003-\
ac78df9cec39"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lhsinit", "=", 
   RowBox[{"HypergeoCoeffInit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "b"}], "+", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"2", " ", "k"}]}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "c"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "+", "d"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", "b", "+", "d"}], ",", "k"}], "]"}]}],
        ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "d", "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "a"}], "-", "c", "+", 
          RowBox[{"2", " ", "d"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "a"}], "-", 
          RowBox[{"2", " ", "b"}], "+", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"2", " ", "k"}]}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "d"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"1", "/", "2"}], "+", 
           RowBox[{"2", " ", "a"}], "-", "b", "+", "d"}], ",", "k"}], "]"}], 
        " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "-", "c", "+", 
           RowBox[{"2", " ", "d"}]}], ",", "k"}], "]"}]}], ")"}]}], ",", "k", 
     ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "3"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhsinit", "=", 
   RowBox[{"HypergeoCoeffInit", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "a"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["a", "2"]}], "-", 
            RowBox[{"4", " ", "a", " ", "b"}], "+", 
            RowBox[{"2", " ", "c"}], "-", 
            RowBox[{"12", " ", "a", " ", "c"}], "+", 
            RowBox[{"4", " ", "b", " ", "c"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["c", "2"]}], "-", 
            RowBox[{"3", " ", "d"}], "+", 
            RowBox[{"20", " ", "a", " ", "d"}], "-", 
            RowBox[{"6", " ", "b", " ", "d"}], "-", 
            RowBox[{"12", " ", "c", " ", "d"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"3", " ", "n"}], "+", 
            RowBox[{"20", " ", "a", " ", "n"}], "-", 
            RowBox[{"6", " ", "b", " ", "n"}], "-", 
            RowBox[{"12", " ", "c", " ", "n"}], "+", 
            RowBox[{"20", " ", "d", " ", "n"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["n", "2"]}]}], ")"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a"}], "+", "d"}], ",", "n"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", "b", "+", "d"}], ",", "n"}], "]"}],
           " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "-", "c", "+", "d"}], ",", "n"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "+", "a", "-", "c", "+", "d"}], ",", "n"}], "]"}], 
          " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", 
             RowBox[{"2", " ", "a"}], "-", "b", "-", "c", "+", "d"}], ",", 
            "n"}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "a"}], "+", "d", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "c"}], "+", "d", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"a", "-", "c", "+", "d", "+", "n"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "a"}], "-", 
            RowBox[{"2", " ", "b"}], "-", 
            RowBox[{"2", " ", "c"}], "+", 
            RowBox[{"2", " ", "d"}], "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "+", "d"}], ",", "n"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", 
             RowBox[{"2", " ", "a"}], "-", "b", "+", "d"}], ",", "n"}], "]"}],
           " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"1", "/", "2"}], "+", "a", "-", "b", "-", "c", "+", 
             "d"}], ",", "n"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "a"}], "-", "c", "+", 
             RowBox[{"2", " ", "d"}]}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}], ")"}]}], ",", "n", 
     ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "3"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.904304362659233*^9, 3.9043044538040886`*^9}},
 CellLabel->
  "In[769]:=",ExpressionUUID->"a6b664c4-3c7c-490e-9c59-863e7c923ede"],

Cell["The hypergeometric part of RHS is:", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
  3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
  3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904302541090334*^9, 
  3.904302549610591*^9}},ExpressionUUID->"0cc31713-a988-4593-bc84-\
99354b92ea6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HypergeoCoeffInfo", "[", 
  RowBox[{"rhsinit", ",", "\"\<pochammers\>\""}], "]"}]], "Input",
 CellLabel->
  "In[771]:=",ExpressionUUID->"04a768b3-1e6d-4b38-9310-5cac7ce98a3f"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ")"}], "n"], " ", 
   SqrtBox["\[Pi]"], " ", 
   RowBox[{"Gamma", "[", 
    RowBox[{"1", "+", "n"}], "]"}]}], 
  RowBox[{"Gamma", "[", 
   RowBox[{
    FractionBox["1", "2"], "+", "n"}], "]"}]]], "Output",
 CellChangeTimes->{{3.9043044501787195`*^9, 3.9043044556904993`*^9}, 
   3.9043045439267035`*^9, 3.904580799837002*^9},
 CellLabel->
  "Out[771]=",ExpressionUUID->"57e7b5bf-bcd6-4277-a15b-68e73f83343b"]
}, Open  ]],

Cell[TextData[{
 "We test this formula again on the series ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"n", "=", "1"}], "\[Infinity]"], 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox["1", "4"]}], ")"}], "n"], " ", 
       TemplateBox[{"1", "n"},
        "Pochhammer"], " "}], 
      TemplateBox[{
        FractionBox["1", "2"], "n"},
       "Pochhammer"]], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        TemplateBox[{
          RowBox[{
            RowBox[{"2", " ", "n"}], "-", "1"}], "2"},
         "HarmonicNumber2"], 
        SuperscriptBox["n", "3"]], "-", 
       FractionBox[
        RowBox[{"123", " ", 
         TemplateBox[{
           RowBox[{"n", "-", "1"}], "2"},
          "HarmonicNumber2"]}], 
        RowBox[{"16", 
         SuperscriptBox["n", "3"]}]]}], ")"}]}]}], TraditionalForm]],
  CellChangeTimes->{{3.9043033812561455`*^9, 3.9043034102724433`*^9}},
  ExpressionUUID->"7d3b87ed-1aa3-4fb9-b59f-e3973b9f3c26"]
}], "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
  3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
  3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904302541090334*^9, 
  3.904302549610591*^9}, {3.904304873250719*^9, 
  3.9043048864261456`*^9}},ExpressionUUID->"b031990b-df27-40e8-8aae-\
0f957adb4aeb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearCombExistQ", "[", 
  RowBox[{"rhsinit", ",", 
   RowBox[{"Function", "[", 
    RowBox[{"n", ",", 
     RowBox[{
      RowBox[{
       RowBox[{"HarmonicNumber", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"2", "n"}], "-", "1"}], ",", "2"}], "]"}], "/", 
       RowBox[{"n", "^", "3"}]}], "-", 
      RowBox[{
       RowBox[{"123", "/", "16"}], "*", 
       RowBox[{
        RowBox[{"HarmonicNumber", "[", 
         RowBox[{
          RowBox[{"n", "-", "1"}], ",", "2"}], "]"}], "/", 
        RowBox[{"n", "^", "3"}]}]}]}]}], "]"}], ",", 
   RowBox[{"\"\<PrintLinearComb\>\"", "->", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{3.904304540938905*^9},
 CellLabel->
  "In[772]:=",ExpressionUUID->"f1c4753b-1135-4cb4-85a9-435825a3bd28"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["18501", "1520"]}], ",", 
   RowBox[{"-", 
    FractionBox["28343", "3040"]}], ",", 
   FractionBox["7567", "1520"], ",", 
   FractionBox["1505", "608"], ",", "0", ",", 
   FractionBox["23173", "3040"], ",", 
   FractionBox["2609", "760"], ",", 
   FractionBox["3943", "608"], ",", "0", ",", 
   FractionBox["2653", "760"], ",", 
   RowBox[{"-", 
    FractionBox["161", "304"]}], ",", "0", ",", 
   FractionBox["2233", "608"], ",", "0", ",", "0", ",", 
   FractionBox["6589", "380"], ",", 
   FractionBox["24497", "1520"], ",", "0", ",", "0", ",", 
   FractionBox["3977", "760"], ",", 
   FractionBox["81", "32"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["2212", "95"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9043044574387665`*^9, 3.90430454489005*^9, 
  3.904580800950659*^9},
 CellLabel->
  "Out[772]=",ExpressionUUID->"af9e20a4-a04e-4e78-b9e0-e88a6f562aea"]
}, Open  ]],

Cell[TextData[{
 "now the result is positive, so we can calculate  ",
 Cell[BoxData[
  FormBox[
   TagBox[
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"n", "=", "1"}], "\[Infinity]"], 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", 
           FractionBox["1", "4"]}], ")"}], "n"], " ", 
        TemplateBox[{"1", "n"},
         "Pochhammer"], " "}], 
       TemplateBox[{
         FractionBox["1", "2"], "n"},
        "Pochhammer"]], 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         TemplateBox[{
           RowBox[{
             RowBox[{"2", " ", "n"}], "-", "1"}], "2"},
          "HarmonicNumber2"], 
         SuperscriptBox["n", "3"]], "-", 
        FractionBox[
         RowBox[{"123", " ", 
          TemplateBox[{
            RowBox[{"n", "-", "1"}], "2"},
           "HarmonicNumber2"]}], 
         RowBox[{"16", 
          SuperscriptBox["n", "3"]}]]}], ")"}]}]}],
    HoldForm], TraditionalForm]],
  CellChangeTimes->{{3.9043033812561455`*^9, 3.9043034102724433`*^9}},
  ExpressionUUID->"5ad9f47b-3ef8-4ac0-a438-7cabc35fcbbd"],
 ", it is"
}], "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
  3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
  3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904302541090334*^9, 
  3.904302549610591*^9}, {3.904302876861169*^9, 3.904302937889765*^9}, {
  3.904302970521027*^9, 3.904303120180191*^9}, {3.9043031576704397`*^9, 
  3.904303167009452*^9}, {3.904303201090025*^9, 3.9043032180395627`*^9}, {
  3.9043032592399063`*^9, 3.904303331639741*^9}, {3.9043034023453927`*^9, 
  3.904303424645904*^9}, {3.9043042453697815`*^9, 3.9043042536996927`*^9}, {
  3.9043045077525835`*^9, 3.9043045077525835`*^9}, {3.904304641214985*^9, 
  3.9043046498050456`*^9}},ExpressionUUID->"08363287-6eae-499a-9ff3-\
b24e87d0962e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MZSum", "[", 
  RowBox[{
   RowBox[{"HypergeoCoeffInfo", "[", 
    RowBox[{"lhsinit", ",", 
     RowBox[{"\"\<take_linear_combination\>\"", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["18501", "1520"]}], ",", 
        RowBox[{"-", 
         FractionBox["28343", "3040"]}], ",", 
        FractionBox["7567", "1520"], ",", 
        FractionBox["1505", "608"], ",", "0", ",", 
        FractionBox["23173", "3040"], ",", 
        FractionBox["2609", "760"], ",", 
        FractionBox["3943", "608"], ",", "0", ",", 
        FractionBox["2653", "760"], ",", 
        RowBox[{"-", 
         FractionBox["161", "304"]}], ",", "0", ",", 
        FractionBox["2233", "608"], ",", "0", ",", "0", ",", 
        FractionBox["6589", "380"], ",", 
        FractionBox["24497", "1520"], ",", "0", ",", "0", ",", 
        FractionBox["3977", "760"], ",", 
        FractionBox["81", "32"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["2212", "95"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]}]}], "]"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9043046233496327`*^9, 3.904304655905741*^9}, {
  3.9045808098287053`*^9, 3.9045808154828367`*^9}},
 CellLabel->
  "In[775]:=",ExpressionUUID->"5ce36ab2-18b4-48b7-8ef3-397df775a9f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["14", "15"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
  FractionBox[
   RowBox[{"451", " ", 
    RowBox[{"Zeta", "[", "5", "]"}]}], "40"]}]], "Output",
 CellChangeTimes->{{3.9043046241394835`*^9, 3.9043046699350634`*^9}, {
  3.9045808042892313`*^9, 3.904580815962979*^9}},
 CellLabel->
  "Out[775]=",ExpressionUUID->"ccf2ee9e-215e-40e4-8896-52a3415255b3"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"78086e72-914e-4eae-8b3e-a62cbcfa5764"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example IV: ", "Subsection",
 CellChangeTimes->{{3.9043014701285305`*^9, 3.9043014720370936`*^9}, {
   3.9043024893482285`*^9, 3.904302489504173*^9}, 3.9043046920157523`*^9, 
   3.904304842444332*^9, 3.9044544392807026`*^9, 3.9045547594286575`*^9, {
   3.904555125411773*^9, 
   3.9045551254974833`*^9}},ExpressionUUID->"3efd40ea-3099-4d14-9189-\
9e8b1c9675a0"],

Cell["\<\
We use the formula in Example IV of the article. We initialize LHS and RHS to \
degree 4:\
\>", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
   3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
   3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
   3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904304826493496*^9, 
   3.904304833339323*^9}, 3.904554761242928*^9, {3.904555122663172*^9, 
   3.904555122752967*^9}, 
   3.9045641188154182`*^9},ExpressionUUID->"9e2e04c0-bb30-4c49-84d9-\
8a2b47b641ac"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lhsinit", "=", 
   RowBox[{"HypergeoCoeffInit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "c"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"2", " ", "a"}], "+", "d"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "b", "+", "d"}], ",", "k"}], "]"}]}], 
       ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"2", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "a"}], "-", 
          RowBox[{"2", " ", "b"}], "+", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"2", " ", "k"}]}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "d"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"2", " ", "a"}], "-", "b", "+", "d"}], ",", "k"}], "]"}], 
        " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "-", "c", "+", 
           RowBox[{"2", " ", "d"}]}], ",", "k"}], "]"}]}], ")"}]}], ",", "k", 
     ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "4"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhsinit", "=", 
   RowBox[{"HypergeoCoeffInit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"20", " ", "a"}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "2"]}], "-", 
          RowBox[{"6", " ", "b"}], "-", 
          RowBox[{"8", " ", "a", " ", "b"}], "-", 
          RowBox[{"12", " ", "c"}], "-", 
          RowBox[{"24", " ", "a", " ", "c"}], "+", 
          RowBox[{"8", " ", "b", " ", "c"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{"20", " ", "d"}], "+", 
          RowBox[{"40", " ", "a", " ", "d"}], "-", 
          RowBox[{"12", " ", "b", " ", "d"}], "-", 
          RowBox[{"24", " ", "c", " ", "d"}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"20", " ", "n"}], "+", 
          RowBox[{"40", " ", "a", " ", "n"}], "-", 
          RowBox[{"12", " ", "b", " ", "n"}], "-", 
          RowBox[{"24", " ", "c", " ", "n"}], "+", 
          RowBox[{"40", " ", "d", " ", "n"}], "+", 
          RowBox[{"20", " ", 
           SuperscriptBox["n", "2"]}]}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"2", " ", "a"}], "+", "d"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "b", "+", "d"}], ",", "n"}], "]"}], 
        " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "-", "c", "+", "d"}], ",", "n"}], "]"}], 
        " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "a", "-", "c", "+", "d"}], ",", "n"}], 
         "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"2", " ", "a"}], "-", "b", "-", "c", "+", "d"}], ",", 
          "n"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", "a"}], "-", 
          RowBox[{"2", " ", "b"}], "+", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "a"}], "-", 
          RowBox[{"2", " ", "b"}], "-", 
          RowBox[{"2", " ", "c"}], "+", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "a"}], "-", "c", "+", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "d"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", 
           RowBox[{"2", " ", "a"}], "-", "b", "+", "d"}], ",", "n"}], "]"}], 
        " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "a", "-", "b", "-", "c", "+", "d"}], 
          ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "-", "c", "+", 
           RowBox[{"2", " ", "d"}]}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}], ",", "n", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "4"}], "]"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.904304362659233*^9, 3.9043044538040886`*^9}, {
  3.904554793657946*^9, 3.904554811767624*^9}},
 CellLabel->
  "In[601]:=",ExpressionUUID->"f0560921-6d7c-4bef-b68b-e1d2505cb266"],

Cell["The hypergeometric part of RHS is:", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
  3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
  3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904302541090334*^9, 
  3.904302549610591*^9}},ExpressionUUID->"0c7ae0dd-342e-4754-839a-\
c8eca50084a8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"HypergeoCoeffInfo", "[", 
  RowBox[{"rhsinit", ",", "\"\<pochammers\>\""}], "]"}]], "Input",
 CellLabel->
  "In[603]:=",ExpressionUUID->"7290929f-d99c-4a39-b076-dab59a40f1cd"],

Cell[BoxData[
 FractionBox[
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ")"}], "n"], " ", 
   RowBox[{"Pochhammer", "[", 
    RowBox[{
     FractionBox["1", "2"], ",", "n"}], "]"}]}], 
  RowBox[{"Pochhammer", "[", 
   RowBox[{"1", ",", "n"}], "]"}]]], "Output",
 CellChangeTimes->{{3.9043044501787195`*^9, 3.9043044556904993`*^9}, 
   3.9043045439267035`*^9, 3.9045548187325788`*^9},
 CellLabel->
  "Out[603]=",ExpressionUUID->"da58f6f4-778d-42a5-b974-5239be243c93"]
}, Open  ]],

Cell["\<\
We test this formula again on the equalities in the corollary:\
\>", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
  3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
  3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904302541090334*^9, 
  3.904302549610591*^9}, {3.904304873250719*^9, 3.9043048864261456`*^9}, {
  3.904562766976617*^9, 
  3.904562772333206*^9}},ExpressionUUID->"db2d996b-1bc3-4cd5-97c0-\
dab21c74dbf2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearCombExistQ", "[", 
  RowBox[{"rhsinit", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "1"}], ")"}], "^", "2"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", 
           RowBox[{"HarmonicNumber", "[", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], "]"}]}], "+", 
          RowBox[{"12", "/", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", "n"}], "+", "1"}], ")"}]}]}], ")"}]}]}], "]"}], ",", 
     RowBox[{"Function", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "1"}], ")"}], "^", "2"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "j"}], "+", "1"}], ")"}], "^", "3"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "0", ",", "n"}], "}"}]}], "]"}]}], "+", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}], "^", "3"}]}]}], 
         ")"}]}]}], "]"}], ",", 
     RowBox[{"Function", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "1"}], ")"}], "^", "2"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", 
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "j"}], "+", "1"}], ")"}], "^", "4"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"j", ",", "0", ",", 
               RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "+", 
          RowBox[{"1", "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "n"}], "+", "1"}], ")"}], "^", "4"}]}]}], 
         ")"}]}]}], "]"}]}], "}"}], ",", 
   RowBox[{"\"\<PrintLinearComb\>\"", "->", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.904304540938905*^9, {3.9045548464771786`*^9, 3.904554970793041*^9}},
 CellLabel->
  "In[607]:=",ExpressionUUID->"600fba3a-aec1-41b1-a105-08366b77a8c1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9043044574387665`*^9, 3.90430454489005*^9, {3.904554887212699*^9, 
   3.9045548961809487`*^9}, {3.9045549538341846`*^9, 3.9045549728407097`*^9}},
 CellLabel->
  "Out[607]=",ExpressionUUID->"5492d8c1-26f7-457a-8189-ba381344fe3d"]
}, Open  ]],

Cell["\<\
so all three sums listed can be calculated. To calculate explicitly the last \
one:\
\>", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
   3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
   3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
   3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904302541090334*^9, 
   3.904302549610591*^9}, {3.904302876861169*^9, 3.904302937889765*^9}, {
   3.904302970521027*^9, 3.904303120180191*^9}, {3.9043031576704397`*^9, 
   3.904303167009452*^9}, {3.904303201090025*^9, 3.9043032180395627`*^9}, {
   3.9043032592399063`*^9, 3.904303331639741*^9}, {3.9043034023453927`*^9, 
   3.904303424645904*^9}, {3.9043042453697815`*^9, 3.9043042536996927`*^9}, {
   3.9043045077525835`*^9, 3.9043045077525835`*^9}, {3.904304641214985*^9, 
   3.9043046498050456`*^9}, {3.904554997811096*^9, 3.9045550155471864`*^9}, {
   3.9045627758333263`*^9, 3.9045627771796846`*^9}, 
   3.9045641217029696`*^9},ExpressionUUID->"3c69f7e5-22f8-4c93-a6c0-\
feeafa3bbada"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearCombExistQ", "[", 
  RowBox[{"rhsinit", ",", 
   RowBox[{"Function", "[", 
    RowBox[{"n", ",", 
     RowBox[{
      RowBox[{"1", "/", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "n"}], "+", "1"}], ")"}], "^", "2"}]}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "j"}], "+", "1"}], ")"}], "^", "4"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", 
             RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "+", 
        RowBox[{"1", "/", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "n"}], "+", "1"}], ")"}], "^", "4"}]}]}], ")"}]}]}], 
    "]"}], ",", 
   RowBox[{"\"\<PrintLinearComb\>\"", "->", "True"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9045550261894274`*^9, 3.9045550290059404`*^9}},
 CellLabel->
  "In[608]:=",ExpressionUUID->"db5d48ce-ba2d-4295-9946-0c69bc293e42"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["7", "320"], ",", 
   RowBox[{"-", 
    FractionBox["7", "640"]}], ",", 
   RowBox[{"-", 
    FractionBox["7", "320"]}], ",", 
   RowBox[{"-", 
    FractionBox["3", "256"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "160"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "80"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "640"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "40"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "320"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9045550303555384`*^9},
 CellLabel->
  "Out[608]=",ExpressionUUID->"f6c8e505-2e03-45b9-8ab4-a3f3d30fd5b4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MZSum", "[", 
  RowBox[{
   RowBox[{"HypergeoCoeffInfo", "[", 
    RowBox[{"lhsinit", ",", 
     RowBox[{"\"\<take_linear_combination\>\"", "->", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["7", "320"], ",", 
        RowBox[{"-", 
         FractionBox["7", "640"]}], ",", 
        RowBox[{"-", 
         FractionBox["7", "320"]}], ",", 
        RowBox[{"-", 
         FractionBox["3", "256"]}], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", "160"]}], ",", 
        RowBox[{"-", 
         FractionBox["1", "80"]}], ",", 
        RowBox[{"-", 
         FractionBox["1", "640"]}], ",", "0", ",", 
        RowBox[{"-", 
         FractionBox["1", "40"]}], ",", 
        RowBox[{"-", 
         FractionBox["1", "320"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
        ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
       "}"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9043046233496327`*^9, 3.904304655905741*^9}, {
  3.9045550371253843`*^9, 3.904555066072962*^9}},
 CellLabel->
  "In[613]:=",ExpressionUUID->"90e90d80-421a-41be-ad2a-4225e660aede"],

Cell[BoxData[
 FractionBox[
  RowBox[{"7", " ", 
   SuperscriptBox["\[Pi]", "6"]}], "7200"]], "Output",
 CellChangeTimes->{{3.9043046241394835`*^9, 3.9043046699350634`*^9}, {
  3.904555040105589*^9, 3.904555066524457*^9}},
 CellLabel->
  "Out[613]=",ExpressionUUID->"1751973a-d68e-4088-bbea-0082f3bdb9cc"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"9574283c-6301-4232-935d-d470adc3eb30"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example V and VI: ", "Subsection",
 CellChangeTimes->{{3.9043014701285305`*^9, 3.9043014720370936`*^9}, {
   3.9043024893482285`*^9, 3.904302489504173*^9}, 3.9043046920157523`*^9, 
   3.904304842444332*^9, 3.9044544392807026`*^9, 3.9045547594286575`*^9, 
   3.904555117014613*^9, {3.9045551765810647`*^9, 
   3.904555194805423*^9}},ExpressionUUID->"debe1e9c-61eb-4e7e-ad5e-\
ea5bd4c65218"],

Cell["\<\
Here we omit the details, because it\[CloseCurlyQuote]s exactly the same as \
above example. Interested reader can copy the code and make corresponding \
modifications. \
\>", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
   3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
   3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
   3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904304826493496*^9, 
   3.904304833339323*^9}, 3.904554761242928*^9, {3.904555115515848*^9, 
   3.9045551194835615`*^9}, {3.9045551980116625`*^9, 
   3.904555235514939*^9}},ExpressionUUID->"e7bd4f67-5589-41d1-a847-\
b289632be6de"],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"cebfab96-9742-49e8-8d87-2d0ffeb6746e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example VII: ", "Subsection",
 CellChangeTimes->{{3.9043014701285305`*^9, 3.9043014720370936`*^9}, {
   3.9043024893482285`*^9, 3.904302489504173*^9}, 3.9043046920157523`*^9, 
   3.904304842444332*^9, 3.9044544392807026`*^9, 3.9045547594286575`*^9, 
   3.904555117014613*^9, {3.9045551765810647`*^9, 3.904555194805423*^9}, {
   3.9045552518637404`*^9, 
   3.9045552519848394`*^9}},ExpressionUUID->"31819bda-ff7c-41cf-9a6d-\
799159d61c43"],

Cell["\<\
This is one of the most computational expensive part, so each command might \
take some time. 
We use the formula in Example VII of the article, initialize LHS and RHS to \
degree 5:\
\>", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
   3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
   3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
   3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904304826493496*^9, 
   3.904304833339323*^9}, 3.904554761242928*^9, {3.904555115515848*^9, 
   3.9045551194835615`*^9}, {3.9045551980116625`*^9, 3.904555298261668*^9}, {
   3.9045554785408783`*^9, 3.904555484433841*^9}, 
   3.904564124112728*^9},ExpressionUUID->"4eccf0b5-9d8c-449a-8d3a-\
059cdd7bb2b8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"lhsinit", "=", 
   RowBox[{"HypergeoCoeffInit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "b"}], "+", 
          RowBox[{"2", " ", "e"}], "+", 
          RowBox[{"2", " ", "k"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "a", "+", 
          RowBox[{"3", " ", "e"}], "+", 
          RowBox[{"2", " ", "k"}]}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "b", "+", "e"}], ",", "k"}], "]"}], 
        " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "c", "+", "e"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "d", "+", "e"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "a", "+", 
           RowBox[{"2", " ", "e"}]}], ",", "k"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "e", "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "a", "-", "c", "+", 
          RowBox[{"2", " ", "e"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "a", "-", "d", "+", 
          RowBox[{"2", " ", "e"}], "+", "k"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "a"}], "-", 
          RowBox[{"2", " ", "b"}], "+", 
          RowBox[{"4", " ", "e"}], "+", 
          RowBox[{"2", " ", "k"}]}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "e"}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "a", "-", "b", "+", 
           RowBox[{"2", " ", "e"}]}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "a", "-", "c", "+", 
           RowBox[{"2", " ", "e"}]}], ",", "k"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "a", "-", "d", "+", 
           RowBox[{"2", " ", "e"}]}], ",", "k"}], "]"}]}], ")"}]}], ",", "k", 
     ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], ",", 
     "5"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhsinit", "=", 
   RowBox[{"HypergeoCoeffInit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["a", "2"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["a", "3"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "5"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", "b"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["a", "3"], " ", "b"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", "b"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["b", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["b", "2"]}], "+", 
          RowBox[{"a", " ", "c"}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["a", "2"], " ", "c"}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["a", "3"], " ", "c"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", "c"}], "+", 
          RowBox[{"4", " ", "a", " ", "b", " ", "c"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "c"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["a", "3"], " ", "b", " ", "c"}], "+", 
          RowBox[{"4", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "c"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["b", "2"], " ", "c"}], "+", 
          RowBox[{"2", " ", "a", " ", 
           SuperscriptBox["c", "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{"4", " ", "a", " ", "b", " ", 
           SuperscriptBox["c", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{"a", " ", "d"}], "-", 
          RowBox[{"7", " ", 
           SuperscriptBox["a", "2"], " ", "d"}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["a", "3"], " ", "d"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "4"], " ", "d"}], "+", 
          RowBox[{"4", " ", "a", " ", "b", " ", "d"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "d"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["a", "3"], " ", "b", " ", "d"}], "+", 
          RowBox[{"4", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "d"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["b", "2"], " ", "d"}], "+", 
          RowBox[{"4", " ", "a", " ", "c", " ", "d"}], "-", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "d"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["a", "3"], " ", "c", " ", "d"}], "+", 
          RowBox[{"8", " ", "a", " ", "b", " ", "c", " ", "d"}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "d"}], "+", 
          RowBox[{"4", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "d"}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["c", "2"], " ", "d"}], "+", 
          RowBox[{"2", " ", "a", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"4", " ", "a", " ", "b", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"4", " ", "a", " ", "c", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"4", " ", "a", " ", "e"}], "+", 
          RowBox[{"29", " ", 
           SuperscriptBox["a", "2"], " ", "e"}], "-", 
          RowBox[{"62", " ", 
           SuperscriptBox["a", "3"], " ", "e"}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["a", "4"], " ", "e"}], "-", 
          RowBox[{"16", " ", "a", " ", "b", " ", "e"}], "+", 
          RowBox[{"72", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "e"}], "-", 
          RowBox[{"68", " ", 
           SuperscriptBox["a", "3"], " ", "b", " ", "e"}], "-", 
          RowBox[{"16", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "e"}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["b", "2"], " ", "e"}], "+", 
          RowBox[{"3", " ", "c", " ", "e"}], "-", 
          RowBox[{"32", " ", "a", " ", "c", " ", "e"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "e"}], "-", 
          RowBox[{"68", " ", 
           SuperscriptBox["a", "3"], " ", "c", " ", "e"}], "+", 
          RowBox[{"12", " ", "b", " ", "c", " ", "e"}], "-", 
          RowBox[{"76", " ", "a", " ", "b", " ", "c", " ", "e"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "e"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "e"}], "-", 
          RowBox[{"24", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "e"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["c", "2"], " ", "e"}], "-", 
          RowBox[{"28", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "e"}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["c", "2"], " ", "e"}], "+", 
          RowBox[{"12", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "e"}], "-", 
          RowBox[{"24", " ", "a", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "e"}], "+", 
          RowBox[{"3", " ", "d", " ", "e"}], "-", 
          RowBox[{"32", " ", "a", " ", "d", " ", "e"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "d", " ", "e"}], "-", 
          RowBox[{"68", " ", 
           SuperscriptBox["a", "3"], " ", "d", " ", "e"}], "+", 
          RowBox[{"12", " ", "b", " ", "d", " ", "e"}], "-", 
          RowBox[{"76", " ", "a", " ", "b", " ", "d", " ", "e"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "e"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "-", 
          RowBox[{"24", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "+", 
          RowBox[{"15", " ", "c", " ", "d", " ", "e"}], "-", 
          RowBox[{"82", " ", "a", " ", "c", " ", "d", " ", "e"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "e"}], "+", 
          RowBox[{"32", " ", "b", " ", "c", " ", "d", " ", "e"}], "-", 
          RowBox[{"60", " ", "a", " ", "b", " ", "c", " ", "d", " ", "e"}], 
          "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "e"}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "-", 
          RowBox[{"24", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "+", 
          RowBox[{"4", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "-", 
          RowBox[{"28", " ", "a", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "+", 
          RowBox[{"12", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "-", 
          RowBox[{"24", " ", "a", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "+", 
          RowBox[{"14", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "-", 
          RowBox[{"24", " ", "a", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "+", 
          RowBox[{"4", " ", "b", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "e"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"51", " ", "a", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"174", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"156", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"12", " ", "b", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"132", " ", "a", " ", "b", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"204", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"60", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"30", " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"168", " ", "a", " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"204", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"76", " ", "b", " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"192", " ", "a", " ", "b", " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"60", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"32", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"30", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"168", " ", "a", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"204", " ", 
           SuperscriptBox["a", "2"], " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"76", " ", "b", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"192", " ", "a", " ", "b", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"86", " ", "c", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"192", " ", "a", " ", "c", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"84", " ", "b", " ", "c", " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"60", " ", "a", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"32", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "2"]}], "-", 
          RowBox[{"32", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "2"]}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"220", " ", "a", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"304", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"80", " ", "b", " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"264", " ", "a", " ", "b", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"104", " ", "c", " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"264", " ", "a", " ", "c", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"128", " ", "b", " ", "c", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"104", " ", "d", " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"264", " ", "a", " ", "d", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"128", " ", "b", " ", "d", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"128", " ", "c", " ", "d", " ", 
           SuperscriptBox["e", "3"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "3"]}], "-", 
          RowBox[{"108", " ", 
           SuperscriptBox["e", "4"]}], "+", 
          RowBox[{"300", " ", "a", " ", 
           SuperscriptBox["e", "4"]}], "-", 
          RowBox[{"128", " ", "b", " ", 
           SuperscriptBox["e", "4"]}], "-", 
          RowBox[{"128", " ", "c", " ", 
           SuperscriptBox["e", "4"]}], "-", 
          RowBox[{"128", " ", "d", " ", 
           SuperscriptBox["e", "4"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["e", "5"]}], "-", 
          RowBox[{"4", " ", "a", " ", "n"}], "+", 
          RowBox[{"29", " ", 
           SuperscriptBox["a", "2"], " ", "n"}], "-", 
          RowBox[{"62", " ", 
           SuperscriptBox["a", "3"], " ", "n"}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["a", "4"], " ", "n"}], "-", 
          RowBox[{"16", " ", "a", " ", "b", " ", "n"}], "+", 
          RowBox[{"72", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "n"}], "-", 
          RowBox[{"68", " ", 
           SuperscriptBox["a", "3"], " ", "b", " ", "n"}], "-", 
          RowBox[{"16", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "n"}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["b", "2"], " ", "n"}], "+", 
          RowBox[{"3", " ", "c", " ", "n"}], "-", 
          RowBox[{"32", " ", "a", " ", "c", " ", "n"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "n"}], "-", 
          RowBox[{"68", " ", 
           SuperscriptBox["a", "3"], " ", "c", " ", "n"}], "+", 
          RowBox[{"12", " ", "b", " ", "c", " ", "n"}], "-", 
          RowBox[{"76", " ", "a", " ", "b", " ", "c", " ", "n"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "n"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "n"}], "-", 
          RowBox[{"24", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "n"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "-", 
          RowBox[{"28", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "+", 
          RowBox[{"12", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "-", 
          RowBox[{"24", " ", "a", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "+", 
          RowBox[{"3", " ", "d", " ", "n"}], "-", 
          RowBox[{"32", " ", "a", " ", "d", " ", "n"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "d", " ", "n"}], "-", 
          RowBox[{"68", " ", 
           SuperscriptBox["a", "3"], " ", "d", " ", "n"}], "+", 
          RowBox[{"12", " ", "b", " ", "d", " ", "n"}], "-", 
          RowBox[{"76", " ", "a", " ", "b", " ", "d", " ", "n"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "n"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "-", 
          RowBox[{"24", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "+", 
          RowBox[{"15", " ", "c", " ", "d", " ", "n"}], "-", 
          RowBox[{"82", " ", "a", " ", "c", " ", "d", " ", "n"}], "+", 
          RowBox[{"88", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "n"}], "+", 
          RowBox[{"32", " ", "b", " ", "c", " ", "d", " ", "n"}], "-", 
          RowBox[{"60", " ", "a", " ", "b", " ", "c", " ", "d", " ", "n"}], 
          "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "n"}], "+", 
          RowBox[{"14", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
          RowBox[{"24", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
          RowBox[{"4", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "-", 
          RowBox[{"28", " ", "a", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "+", 
          RowBox[{"12", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "-", 
          RowBox[{"24", " ", "a", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "+", 
          RowBox[{"14", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "-", 
          RowBox[{"24", " ", "a", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "+", 
          RowBox[{"4", " ", "b", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "-", 
          RowBox[{"6", " ", "e", " ", "n"}], "+", 
          RowBox[{"102", " ", "a", " ", "e", " ", "n"}], "-", 
          RowBox[{"348", " ", 
           SuperscriptBox["a", "2"], " ", "e", " ", "n"}], "+", 
          RowBox[{"312", " ", 
           SuperscriptBox["a", "3"], " ", "e", " ", "n"}], "-", 
          RowBox[{"24", " ", "b", " ", "e", " ", "n"}], "+", 
          RowBox[{"264", " ", "a", " ", "b", " ", "e", " ", "n"}], "-", 
          RowBox[{"408", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", "e", " ", "n"}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "+", 
          RowBox[{"120", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "-", 
          RowBox[{"60", " ", "c", " ", "e", " ", "n"}], "+", 
          RowBox[{"336", " ", "a", " ", "c", " ", "e", " ", "n"}], "-", 
          RowBox[{"408", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", "e", " ", "n"}], "-", 
          RowBox[{"152", " ", "b", " ", "c", " ", "e", " ", "n"}], "+", 
          RowBox[{"384", " ", "a", " ", "b", " ", "c", " ", "e", " ", "n"}], 
          "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", "e", " ", "n"}], "-", 
          RowBox[{"56", " ", 
           SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "+", 
          RowBox[{"120", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "-", 
          RowBox[{"64", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "-", 
          RowBox[{"60", " ", "d", " ", "e", " ", "n"}], "+", 
          RowBox[{"336", " ", "a", " ", "d", " ", "e", " ", "n"}], "-", 
          RowBox[{"408", " ", 
           SuperscriptBox["a", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
          RowBox[{"152", " ", "b", " ", "d", " ", "e", " ", "n"}], "+", 
          RowBox[{"384", " ", "a", " ", "b", " ", "d", " ", "e", " ", "n"}], 
          "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
          RowBox[{"172", " ", "c", " ", "d", " ", "e", " ", "n"}], "+", 
          RowBox[{"384", " ", "a", " ", "c", " ", "d", " ", "e", " ", "n"}], 
          "-", 
          RowBox[{"168", " ", "b", " ", "c", " ", "d", " ", "e", " ", "n"}], 
          "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "-", 
          RowBox[{"56", " ", 
           SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
          RowBox[{"120", " ", "a", " ", 
           SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
          RowBox[{"64", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
          RowBox[{"64", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
          RowBox[{"90", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "-", 
          RowBox[{"660", " ", "a", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"912", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"240", " ", "b", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "-", 
          RowBox[{"792", " ", "a", " ", "b", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"312", " ", "c", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "-", 
          RowBox[{"792", " ", "a", " ", "c", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"384", " ", "b", " ", "c", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"312", " ", "d", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "-", 
          RowBox[{"792", " ", "a", " ", "d", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"384", " ", "b", " ", "d", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"384", " ", "c", " ", "d", " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["e", "2"], " ", "n"}], "-", 
          RowBox[{"432", " ", 
           SuperscriptBox["e", "3"], " ", "n"}], "+", 
          RowBox[{"1200", " ", "a", " ", 
           SuperscriptBox["e", "3"], " ", "n"}], "-", 
          RowBox[{"512", " ", "b", " ", 
           SuperscriptBox["e", "3"], " ", "n"}], "-", 
          RowBox[{"512", " ", "c", " ", 
           SuperscriptBox["e", "3"], " ", "n"}], "-", 
          RowBox[{"512", " ", "d", " ", 
           SuperscriptBox["e", "3"], " ", "n"}], "+", 
          RowBox[{"600", " ", 
           SuperscriptBox["e", "4"], " ", "n"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"51", " ", "a", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"174", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"156", " ", 
           SuperscriptBox["a", "3"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"12", " ", "b", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"132", " ", "a", " ", "b", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"204", " ", 
           SuperscriptBox["a", "2"], " ", "b", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"60", " ", "a", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"30", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"168", " ", "a", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"204", " ", 
           SuperscriptBox["a", "2"], " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"76", " ", "b", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"192", " ", "a", " ", "b", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["b", "2"], " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"60", " ", "a", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"32", " ", "b", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"30", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"168", " ", "a", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"204", " ", 
           SuperscriptBox["a", "2"], " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"76", " ", "b", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"192", " ", "a", " ", "b", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["b", "2"], " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"86", " ", "c", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"192", " ", "a", " ", "c", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"84", " ", "b", " ", "c", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"32", " ", 
           SuperscriptBox["c", "2"], " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"60", " ", "a", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"32", " ", "b", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"32", " ", "c", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"90", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"660", " ", "a", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"912", " ", 
           SuperscriptBox["a", "2"], " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"240", " ", "b", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"792", " ", "a", " ", "b", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["b", "2"], " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"312", " ", "c", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"792", " ", "a", " ", "c", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"384", " ", "b", " ", "c", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["c", "2"], " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"312", " ", "d", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"792", " ", "a", " ", "d", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"384", " ", "b", " ", "d", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"384", " ", "c", " ", "d", " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["d", "2"], " ", "e", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"648", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"1800", " ", "a", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"768", " ", "b", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"768", " ", "c", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"768", " ", "d", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"1200", " ", 
           SuperscriptBox["e", "3"], " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"30", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"220", " ", "a", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"304", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"80", " ", "b", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"264", " ", "a", " ", "b", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["b", "2"], " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"104", " ", "c", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"264", " ", "a", " ", "c", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"128", " ", "b", " ", "c", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["c", "2"], " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"104", " ", "d", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"264", " ", "a", " ", "d", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"128", " ", "b", " ", "d", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"128", " ", "c", " ", "d", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["d", "2"], " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"432", " ", "e", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"1200", " ", "a", " ", "e", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"512", " ", "b", " ", "e", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"512", " ", "c", " ", "e", " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"512", " ", "d", " ", "e", " ", 
           SuperscriptBox["n", "3"]}], "+", 
          RowBox[{"1200", " ", 
           SuperscriptBox["e", "2"], " ", 
           SuperscriptBox["n", "3"]}], "-", 
          RowBox[{"108", " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"300", " ", "a", " ", 
           SuperscriptBox["n", "4"]}], "-", 
          RowBox[{"128", " ", "b", " ", 
           SuperscriptBox["n", "4"]}], "-", 
          RowBox[{"128", " ", "c", " ", 
           SuperscriptBox["n", "4"]}], "-", 
          RowBox[{"128", " ", "d", " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"600", " ", "e", " ", 
           SuperscriptBox["n", "4"]}], "+", 
          RowBox[{"120", " ", 
           SuperscriptBox["n", "5"]}]}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "b", "+", "e"}], ",", "n"}], "]"}], 
        " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "a", "-", "b", "-", "c", "+", "e"}], 
          ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "c", "+", "e"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "a", "-", "b", "-", "d", "+", "e"}], 
          ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "a", "-", "c", "-", "d", "+", "e"}], ",", "n"}], 
         "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "d", "+", "e"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "a", "+", 
           RowBox[{"2", " ", "e"}]}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "a"}], "+", 
          RowBox[{"2", " ", "b"}], "+", 
          RowBox[{"2", " ", "c"}], "-", 
          RowBox[{"2", " ", "e"}], "-", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "+", "c", "+", "d", "-", "e", "-", "n"}], ")"}],
         " ", 
        RowBox[{"(", 
         RowBox[{"c", "+", "e", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"d", "+", "e", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "a", "+", 
          RowBox[{"2", " ", "e"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"a", "+", 
          RowBox[{"2", " ", "e"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", "a"}], "-", 
          RowBox[{"2", " ", "b"}], "-", 
          RowBox[{"2", " ", "d"}], "+", 
          RowBox[{"2", " ", "e"}], "+", 
          RowBox[{"2", " ", "n"}]}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "e"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "a", "-", "b", "-", "c", "-", "d", "+",
            "e"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "a", "-", "b", "+", 
           RowBox[{"2", " ", "e"}]}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "a", "-", "c", "+", 
           RowBox[{"2", " ", "e"}]}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "a", "-", "d", "+", 
           RowBox[{"2", " ", "e"}]}], ",", 
          RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}], ",", "n", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], ",", 
     "5"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.904304362659233*^9, 3.9043044538040886`*^9}, {
   3.904554793657946*^9, 3.904554811767624*^9}, 3.9045553933738737`*^9, {
   3.904555423657729*^9, 3.904555454373149*^9}},
 FontSize->9,
 CellLabel->
  "In[776]:=",ExpressionUUID->"cd4e4f5d-7327-40b2-baba-5a7a8e0682b1"],

Cell["The hypergeometric part is 1/Binomial[4n,2n]:", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
  3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
  3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904302541090334*^9, 
  3.904302549610591*^9}, {3.904304873250719*^9, 3.9043048864261456`*^9}, {
  3.9045555936775866`*^9, 3.904555624022351*^9}, {3.904556822668208*^9, 
  3.904556864369619*^9}},ExpressionUUID->"6b4f62f3-e858-4c86-94c3-\
d09b39d96863"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HypergeoCoeffInfo", "[", 
    RowBox[{"rhsinit", ",", "\"\<pochammers\>\""}], "]"}], "==", 
   RowBox[{"1", "/", 
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"4", "n"}], ",", 
      RowBox[{"2", "n"}]}], "]"}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9045567973117676`*^9, 3.904556816342391*^9}},
 CellLabel->
  "In[640]:=",ExpressionUUID->"e5683978-9fe6-4e0d-b982-84b5f5ac9df4"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.904556807817339*^9, 3.9045568166003103`*^9}},
 CellLabel->
  "Out[640]=",ExpressionUUID->"9165f86c-9ff7-42b5-b162-f94085bad066"]
}, Open  ]],

Cell["\<\
Now we test whether each equality in the corollary would follow. In order to \
expedite the process, we use HypergeoCoeffInfo[rhsinit, \
\"coeff_of_certain_degree\" -> d] to pick only coefficient of RHS such that \
total degree is d. \
\>", "Text",
 CellChangeTimes->{{3.9045571890288725`*^9, 3.9045572598638864`*^9}, 
   3.9045641263023176`*^9},ExpressionUUID->"9b248da7-cb5d-4c71-9a19-\
b7bcc8ecf379"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", "the", " ", "1", "st", " ", "equality", " ", "follows", " ", "by", 
    " ", "comparing", " ", "coefficient", " ", "of", " ", "degree", " ", 
    "2"}], "**)"}], 
  RowBox[{"LinearCombExistQ", "[", 
   RowBox[{
    RowBox[{"HypergeoCoeffInfo", "[", 
     RowBox[{"rhsinit", ",", 
      RowBox[{"\"\<coeff_of_certain_degree\>\"", "->", "2"}]}], "]"}], ",", 
    RowBox[{"Function", "[", 
     RowBox[{"n", ",", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "f", "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "a_", "]"}], ":=", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"a", "^", "2"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "^", "j"}], "/", 
                 RowBox[{"j", "^", "2"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "a"}], "}"}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
              RowBox[{"a", "^", "2"}]}]}], ")"}]}]}], ";", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"2", " ", "n"}], "]"}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "n"}]}], ")"}], " ", 
            RowBox[{"f", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "n"}]}], "]"}]}], "n"]}]}]}], "]"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9045562513499546`*^9, 3.9045562786775274`*^9}, 
   3.904556311552688*^9, {3.9045564409863567`*^9, 3.9045564725694704`*^9}, {
   3.9045566637246327`*^9, 3.90455666958998*^9}, {3.9045567760967064`*^9, 
   3.904556778639939*^9}, {3.9045572252668524`*^9, 3.904557231799045*^9}, {
   3.904557265832726*^9, 
   3.9045572855428495`*^9}},ExpressionUUID->"5a9f62d8-4fa0-4962-be5b-\
3be50fd543ae"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.9045562790856752`*^9, 3.9045563121222467`*^9, {3.9045564621118946`*^9, 
   3.90455647319413*^9}, 3.904556875740138*^9},
 CellLabel->
  "Out[642]=",ExpressionUUID->"f75a37ad-5394-4069-89ad-c7a44fd8a340"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", "2", "nd"}], ",", " ", 
    RowBox[{
    "3", "rd", " ", "equalities", " ", "follow", " ", "by", " ", "comparing", 
     " ", "coefficient", " ", "of", " ", "degree", " ", "3"}]}], "**)"}], 
  RowBox[{"LinearCombExistQ", "[", 
   RowBox[{
    RowBox[{"HypergeoCoeffInfo", "[", 
     RowBox[{"rhsinit", ",", 
      RowBox[{"\"\<coeff_of_certain_degree\>\"", "->", "3"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{"n", ",", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", "f", "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "a_", "]"}], ":=", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"a", "^", "2"}]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "j"}], "/", 
                   RowBox[{"j", "^", "3"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", "a"}], "}"}]}], "]"}]}], "-", 
               RowBox[{"17", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
                 RowBox[{"a", "^", "3"}]}]}]}], ")"}]}]}], ";", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"2", " ", "n"}], "]"}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "n"}]}], ")"}], " ", 
              RowBox[{"f", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "n"]}]}]}], "]"}]}], 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Function", "[", 
       RowBox[{"n", ",", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", "f", "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "a_", "]"}], ":=", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
              RowBox[{"a", "^", "3"}]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "j"}], "/", 
                   RowBox[{"j", "^", "2"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", "a"}], "}"}]}], "]"}]}], "-", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
                RowBox[{"a", "^", "2"}]}]}], ")"}]}]}], ";", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"2", " ", "n"}], "]"}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "n"}]}], ")"}], " ", 
              RowBox[{"f", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "n"]}]}]}], "]"}]}], 
       "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9045565814417987`*^9, 3.9045566093309803`*^9}, {
  3.904556641820554*^9, 3.9045566862404327`*^9}, {3.9045568888390474`*^9, 
  3.90455691145531*^9}, {3.904557282061677*^9, 
  3.904557312037881*^9}},ExpressionUUID->"709bfcce-daaf-41be-a723-\
c7e35ca46f24"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{{3.904556902945898*^9, 3.904556912449305*^9}},
 CellLabel->
  "Out[644]=",ExpressionUUID->"02221924-75fd-4431-960c-0e23ea226dde"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", "4", "th"}], ",", " ", 
    RowBox[{"5", "th"}], ",", " ", 
    RowBox[{
    "6", "th", " ", "equalities", " ", "follow", " ", "by", " ", "comparing", 
     " ", "coefficient", " ", "of", " ", "degree", " ", "4"}]}], "**)"}], 
  RowBox[{"LinearCombExistQ", "[", 
   RowBox[{
    RowBox[{"HypergeoCoeffInfo", "[", 
     RowBox[{"rhsinit", ",", 
      RowBox[{"\"\<coeff_of_certain_degree\>\"", "->", "4"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{"n", ",", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", "f", "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "a_", "]"}], ":=", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"a", "^", "4"}]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"72", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "j"}], "/", 
                   RowBox[{"j", "^", "2"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", "a"}], "}"}]}], "]"}]}], "-", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
                RowBox[{"a", "^", "2"}]}]}], ")"}]}]}], ";", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"2", " ", "n"}], "]"}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "n"}]}], ")"}], " ", 
              RowBox[{"f", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "n"]}]}]}], "]"}]}], 
       "]"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Function", "[", 
       RowBox[{"n", ",", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", "f", "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "a_", "]"}], ":=", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"a", "^", "2"}]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"8", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "j"}], "/", 
                   RowBox[{"j", "^", "4"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", "a"}], "}"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
                RowBox[{"a", "^", "4"}]}]}], ")"}]}]}], ";", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"2", " ", "n"}], "]"}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "n"}]}], ")"}], " ", 
              RowBox[{"f", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "n"]}]}]}], "]"}]}], 
       "]"}], ",", 
      RowBox[{"Function", "[", 
       RowBox[{"n", ",", 
        RowBox[{"Block", "[", 
         RowBox[{
          RowBox[{"{", "f", "}"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"f", "[", "a_", "]"}], ":=", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
              RowBox[{"a", "^", "3"}]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"40", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "j"}], "/", 
                   RowBox[{"j", "^", "3"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", "1", ",", "a"}], "}"}]}], "]"}]}], "-", 
               RowBox[{"47", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
                 RowBox[{"a", "^", "3"}]}]}]}], ")"}]}]}], ";", 
           RowBox[{
            RowBox[{"f", "[", 
             RowBox[{"2", " ", "n"}], "]"}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "n"}]}], ")"}], " ", 
              RowBox[{"f", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", "n"}]}], "]"}]}], "n"]}]}]}], "]"}]}], 
       "]"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9045564053589735`*^9, 3.904556409066436*^9}, {
  3.904556921394295*^9, 3.904556952878682*^9}, {3.9045572997530622`*^9, 
  3.904557314046548*^9}},ExpressionUUID->"980a8a53-5734-43fa-8fd5-\
0e9932dcaf74"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9045563745311193`*^9, {3.904556406023937*^9, 3.9045564093293896`*^9}, 
   3.904556957651826*^9},
 CellLabel->
  "Out[645]=",ExpressionUUID->"24393a30-d51d-4366-a101-2fc9140c909c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "*", "7", "th", " ", "equality", " ", "follows", " ", "by", " ", 
    "comparing", " ", "coefficient", " ", "of", " ", "degree", " ", "5"}], 
   "**)"}], 
  RowBox[{"LinearCombExistQ", "[", 
   RowBox[{
    RowBox[{"HypergeoCoeffInfo", "[", 
     RowBox[{"rhsinit", ",", 
      RowBox[{"\"\<coeff_of_certain_degree\>\"", "->", "5"}]}], "]"}], ",", 
    RowBox[{"Function", "[", 
     RowBox[{"n", ",", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "f", "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "a_", "]"}], ":=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
            RowBox[{"a", "^", "3"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"110", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "^", "j"}], "/", 
                 RowBox[{"j", "^", "4"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "a"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"29", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
               RowBox[{"a", "^", "4"}]}]}]}], ")"}]}]}], ";", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"2", " ", "n"}], "]"}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "n"}]}], ")"}], " ", 
            RowBox[{"f", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "n"}]}], "]"}]}], "n"]}]}]}], "]"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.904556965422661*^9, 3.9045569805340104`*^9}, {
  3.9045573167369113`*^9, 
  3.904557325927909*^9}},ExpressionUUID->"8ad6a43c-e111-4159-8445-\
af602e757dfe"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.904557019179747*^9},
 CellLabel->
  "Out[646]=",ExpressionUUID->"31efcb68-7722-4998-87f1-92cf5e4d0d6d"]
}, Open  ]],

Cell["\<\
To prove explicitly, for example, the 7th equality, we need first an explicit \
combination of equations:\
\>", "Text",
 CellChangeTimes->{{3.9045571890288725`*^9, 3.9045572598638864`*^9}, {
  3.9045574292420487`*^9, 3.904557456851816*^9}, {3.904564133177879*^9, 
  3.9045641344342184`*^9}},ExpressionUUID->"a2dc292e-1b38-4b7c-85ef-\
d76f6a366e71"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"linearcomb", "=", 
  RowBox[{"LinearCombExistQ", "[", 
   RowBox[{
    RowBox[{"HypergeoCoeffInfo", "[", 
     RowBox[{"rhsinit", ",", 
      RowBox[{"\"\<coeff_of_certain_degree\>\"", "->", "5"}]}], "]"}], ",", 
    RowBox[{"Function", "[", 
     RowBox[{"n", ",", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", "f", "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"f", "[", "a_", "]"}], ":=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
            RowBox[{"a", "^", "3"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"110", 
              RowBox[{"Sum", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "^", "j"}], "/", 
                 RowBox[{"j", "^", "4"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"j", ",", "1", ",", "a"}], "}"}]}], "]"}]}], "+", 
             RowBox[{"29", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
               RowBox[{"a", "^", "4"}]}]}]}], ")"}]}]}], ";", 
         RowBox[{
          RowBox[{"f", "[", 
           RowBox[{"2", " ", "n"}], "]"}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "n"}]}], ")"}], " ", 
            RowBox[{"f", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", "n"}]}], "]"}]}], "n"]}]}]}], "]"}]}], "]"}], 
    ",", 
    RowBox[{"\"\<PrintLinearComb\>\"", "->", "True"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9045573568127575`*^9, 3.904557357011712*^9}, {
  3.904557506023592*^9, 3.904557507925392*^9}},
 CellLabel->
  "In[778]:=",ExpressionUUID->"04b5940e-d446-4242-92d7-f087496f6812"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["307350955", "916608"]}], ",", 
   RowBox[{"-", 
    FractionBox["31450801", "261888"]}], ",", 
   RowBox[{"-", 
    FractionBox["165847127", "1833216"]}], ",", "0", ",", 
   FractionBox["394546303", "3666432"], ",", 
   RowBox[{"-", 
    FractionBox["90380155", "1833216"]}], ",", 
   RowBox[{"-", 
    FractionBox["21890177", "611072"]}], ",", "0", ",", 
   FractionBox["10814621", "305536"], ",", 
   FractionBox["24614567", "611072"], ",", 
   RowBox[{"-", 
    FractionBox["3088703", "229152"]}], ",", 
   FractionBox["25044149", "916608"], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["61439537", "1833216"]}], ",", 
   RowBox[{"-", 
    FractionBox["17836303", "1222144"]}], ",", 
   RowBox[{"-", 
    FractionBox["20495271", "1222144"]}], ",", "0", ",", 
   FractionBox["127251401", "7332864"], ",", 
   FractionBox["32029523", "3666432"], ",", 
   RowBox[{"-", 
    FractionBox["752483", "152768"]}], ",", 
   FractionBox["23285083", "2444288"], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["65643383", "7332864"]}], ",", 
   FractionBox["30397589", "523776"], ",", 
   RowBox[{"-", 
    FractionBox["3919957", "458304"]}], ",", 
   RowBox[{"-", 
    FractionBox["115657879", "7332864"]}], ",", "0", ",", 
   FractionBox["3919957", "916608"], ",", 
   RowBox[{"-", 
    FractionBox["62806103", "7332864"]}], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["9579193", "916608"], ",", 
   RowBox[{"-", 
    FractionBox["12373", "28644"]}], ",", 
   RowBox[{"-", 
    FractionBox["3175135", "458304"]}], ",", "0", ",", 
   FractionBox["51925165", "7332864"], ",", 
   RowBox[{"-", 
    FractionBox["854971", "458304"]}], ",", 
   RowBox[{"-", 
    FractionBox["476797", "152768"]}], ",", 
   FractionBox["36084733", "7332864"], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["16584409", "3142656"]}], ",", 
   FractionBox["304339", "10912"], ",", 
   RowBox[{"-", 
    FractionBox["347899", "76384"]}], ",", 
   RowBox[{"-", 
    FractionBox["38869291", "7332864"]}], ",", "0", ",", 
   FractionBox["137843", "152768"], ",", 
   RowBox[{"-", 
    FractionBox["50459015", "21998592"]}], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["9649505", "4888576"], ",", 
   FractionBox["276695", "9548"], ",", 
   RowBox[{"-", 
    FractionBox["2451877", "458304"]}], ",", 
   RowBox[{"-", 
    FractionBox["15789317", "1047552"]}], ",", 
   FractionBox["313275", "152768"], ",", 
   FractionBox["1832563", "916608"], ",", 
   FractionBox["31330811", "7332864"], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["98303", "85932"]}], ",", 
   FractionBox["36149371", "14665728"], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   RowBox[{"-", 
    FractionBox["11083459", "3666432"]}], ",", 
   FractionBox["1505", "372"], ",", 
   RowBox[{"-", 
    FractionBox["64129", "14322"]}], ",", "0", ",", 
   FractionBox["64129", "28644"], ",", 
   RowBox[{"-", 
    FractionBox["430853", "152768"]}], ",", 
   FractionBox["10597", "57288"], ",", 
   FractionBox["1123007", "916608"], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["2005961", "916608"]}], ",", 
   FractionBox["278965", "65472"], ",", 
   RowBox[{"-", 
    FractionBox["1515167", "458304"]}], ",", 
   RowBox[{"-", 
    FractionBox["109397", "229152"]}], ",", "0", ",", 
   FractionBox["1515167", "916608"], ",", 
   RowBox[{"-", 
    FractionBox["608183", "305536"]}], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["593075", "261888"], ",", 
   FractionBox["276695", "9548"], ",", 
   RowBox[{"-", 
    FractionBox["2451877", "458304"]}], ",", 
   RowBox[{"-", 
    FractionBox["1547069", "130944"]}], ",", 
   FractionBox["313275", "152768"], ",", 
   FractionBox["572227", "916608"], ",", 
   FractionBox["201845", "65472"], ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.9045573933112574`*^9, 3.90455754444109*^9, 
  3.904580964613269*^9},
 CellLabel->
  "Out[778]=",ExpressionUUID->"6a1f3076-27ed-4d17-8989-6b309c45405b"]
}, Open  ]],

Cell["\<\
then using exactly the same linear combination, we feed the Euler sum from \
LHS to MZSum:\
\>", "Text",
 CellChangeTimes->{{3.9045571890288725`*^9, 3.9045572598638864`*^9}, {
  3.9045574292420487`*^9, 3.904557456851816*^9}, {3.9045576712162075`*^9, 
  3.904557694522829*^9}},ExpressionUUID->"848c75d1-237d-48e6-9cfe-\
c898f2277856"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MZSum", "[", 
  RowBox[{
   RowBox[{"HypergeoCoeffInfo", "[", 
    RowBox[{
     RowBox[{"HypergeoCoeffInfo", "[", 
      RowBox[{"lhsinit", ",", 
       RowBox[{"\"\<coeff_of_certain_degree\>\"", "->", "5"}]}], "]"}], ",", 
     RowBox[{"\"\<take_linear_combination\>\"", "->", "linearcomb"}]}], "]"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9045574904119625`*^9, 3.904557499458879*^9}, {
  3.9045575524618816`*^9, 3.9045575816562953`*^9}, {3.9045576986713333`*^9, 
  3.9045577082817063`*^9}, {3.9045809737982826`*^9, 3.9045809877886477`*^9}},
 CellLabel->
  "In[780]:=",ExpressionUUID->"db8ad720-e871-4065-b755-16befefbb54d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["221", "180"], " ", 
   SuperscriptBox["\[Pi]", "4"], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
  RowBox[{
   FractionBox["301", "36"], " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  FractionBox[
   RowBox[{"223", " ", 
    RowBox[{"Zeta", "[", "7", "]"}]}], "24"]}]], "Output",
 CellChangeTimes->{{3.9045575668051853`*^9, 3.904557585816246*^9}, {
  3.9045577023550725`*^9, 3.9045577099993753`*^9}, {3.904580977228326*^9, 
  3.9045809894206915`*^9}},
 CellLabel->
  "Out[780]=",ExpressionUUID->"e47b96f7-7de6-444d-8d0e-0c8fa20cff1d"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"4ccbf4b4-91d8-4111-ba21-a04966b366c5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example VIII: ", "Subsection",
 CellChangeTimes->{{3.9043014701285305`*^9, 3.9043014720370936`*^9}, {
   3.9043024893482285`*^9, 3.904302489504173*^9}, 3.9043046920157523`*^9, 
   3.904304842444332*^9, 3.9044544392807026`*^9, 3.9045547594286575`*^9, 
   3.904555117014613*^9, {3.9045551765810647`*^9, 3.904555194805423*^9}, {
   3.9045552518637404`*^9, 3.9045552519848394`*^9}, 
   3.9045577711680417`*^9},ExpressionUUID->"296afdb8-1cf5-4dfb-9bb9-\
acf12e869dc0"],

Cell["\<\
This is the most computational expensive part, so each command might take \
some time. 
We use the formula in Example VIII of the article, initialize LHS and RHS to \
degree 5:\
\>", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
   3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
   3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
   3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904304826493496*^9, 
   3.904304833339323*^9}, 3.904554761242928*^9, {3.904555115515848*^9, 
   3.9045551194835615`*^9}, {3.9045551980116625`*^9, 3.904555298261668*^9}, {
   3.9045554785408783`*^9, 3.904555484433841*^9}, 3.9045578446985264`*^9, 
   3.9045583748121185`*^9, 
   3.904564135934017*^9},ExpressionUUID->"bd544f69-7b15-40aa-b33d-\
b8e5749f08ae"],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"*", "takes", " ", "a", " ", "long", " ", "time"}], "**)"}],
   FontSize->14], 
  RowBox[{
   RowBox[{
    RowBox[{"lhsinit", "=", 
     RowBox[{"HypergeoCoeffInit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"32", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "a", "+", 
            RowBox[{"2", " ", "e"}], "+", 
            RowBox[{"2", " ", "k"}]}], ")"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "+", "a"}], ",", "k"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "+", "d"}], ",", "k"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["3", "4"], "+", "b", "+", "e"}], ",", "k"}], "]"}], 
          " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], "+", "c", "+", "e"}], ",", "k"}], "]"}]}],
          ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "a"}], "-", 
            RowBox[{"2", " ", "d"}], "+", 
            RowBox[{"4", " ", "e"}], "+", 
            RowBox[{"2", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "a"}], "-", 
            RowBox[{"4", " ", "b"}], "+", 
            RowBox[{"4", " ", "e"}], "+", 
            RowBox[{"4", " ", "k"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "a"}], "-", 
            RowBox[{"4", " ", "c"}], "+", 
            RowBox[{"4", " ", "e"}], "+", 
            RowBox[{"4", " ", "k"}]}], ")"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], "+", "a", "-", "b", "+", "e"}], ",", 
            "k"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["3", "4"], "+", "a", "-", "c", "+", "e"}], ",", 
            "k"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "e"}]}], ",", "k"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "+", "a", "-", "d", "+", 
             RowBox[{"2", " ", "e"}]}], ",", "k"}], "]"}]}], ")"}]}], ",", 
       "k", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], ",", 
       "5"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rhsinit", "=", 
     RowBox[{"HypergeoCoeffInit", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "a"}], "-", 
            RowBox[{"4", " ", "c"}], "-", 
            RowBox[{"4", " ", "d"}], "+", 
            RowBox[{"4", " ", "e"}], "+", 
            RowBox[{"4", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"675", "+", 
            RowBox[{"2640", " ", "a"}], "+", 
            RowBox[{"3760", " ", 
             SuperscriptBox["a", "2"]}], "+", 
            RowBox[{"2304", " ", 
             SuperscriptBox["a", "3"]}], "+", 
            RowBox[{"512", " ", 
             SuperscriptBox["a", "4"]}], "-", 
            RowBox[{"1440", " ", "b"}], "-", 
            RowBox[{"3952", " ", "a", " ", "b"}], "-", 
            RowBox[{"3520", " ", 
             SuperscriptBox["a", "2"], " ", "b"}], "-", 
            RowBox[{"1024", " ", 
             SuperscriptBox["a", "3"], " ", "b"}], "+", 
            RowBox[{"720", " ", 
             SuperscriptBox["b", "2"]}], "+", 
            RowBox[{"1216", " ", "a", " ", 
             SuperscriptBox["b", "2"]}], "+", 
            RowBox[{"512", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["b", "2"]}], "-", 
            RowBox[{"1200", " ", "c"}], "-", 
            RowBox[{"3568", " ", "a", " ", "c"}], "-", 
            RowBox[{"3392", " ", 
             SuperscriptBox["a", "2"], " ", "c"}], "-", 
            RowBox[{"1024", " ", 
             SuperscriptBox["a", "3"], " ", "c"}], "+", 
            RowBox[{"1792", " ", "b", " ", "c"}], "+", 
            RowBox[{"3072", " ", "a", " ", "b", " ", "c"}], "+", 
            RowBox[{"1280", " ", 
             SuperscriptBox["a", "2"], " ", "b", " ", "c"}], "-", 
            RowBox[{"256", " ", 
             SuperscriptBox["b", "2"], " ", "c"}], "-", 
            RowBox[{"256", " ", "a", " ", 
             SuperscriptBox["b", "2"], " ", "c"}], "+", 
            RowBox[{"528", " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"1088", " ", "a", " ", 
             SuperscriptBox["c", "2"]}], "+", 
            RowBox[{"512", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["c", "2"]}], "-", 
            RowBox[{"512", " ", "b", " ", 
             SuperscriptBox["c", "2"]}], "-", 
            RowBox[{"256", " ", "a", " ", "b", " ", 
             SuperscriptBox["c", "2"]}], "-", 
            RowBox[{"256", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["c", "2"]}], "-", 
            RowBox[{"1830", " ", "d"}], "-", 
            RowBox[{"5312", " ", "a", " ", "d"}], "-", 
            RowBox[{"5024", " ", 
             SuperscriptBox["a", "2"], " ", "d"}], "-", 
            RowBox[{"1536", " ", 
             SuperscriptBox["a", "3"], " ", "d"}], "+", 
            RowBox[{"2512", " ", "b", " ", "d"}], "+", 
            RowBox[{"4768", " ", "a", " ", "b", " ", "d"}], "+", 
            RowBox[{"2176", " ", 
             SuperscriptBox["a", "2"], " ", "b", " ", "d"}], "-", 
            RowBox[{"736", " ", 
             SuperscriptBox["b", "2"], " ", "d"}], "-", 
            RowBox[{"640", " ", "a", " ", 
             SuperscriptBox["b", "2"], " ", "d"}], "+", 
            RowBox[{"2800", " ", "c", " ", "d"}], "+", 
            RowBox[{"5280", " ", "a", " ", "c", " ", "d"}], "+", 
            RowBox[{"2432", " ", 
             SuperscriptBox["a", "2"], " ", "c", " ", "d"}], "-", 
            RowBox[{"1280", " ", "b", " ", "c", " ", "d"}], "-", 
            RowBox[{"512", " ", "a", " ", "b", " ", "c", " ", "d"}], "+", 
            RowBox[{"512", " ", 
             SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "d"}], "-", 
            RowBox[{"768", " ", 
             SuperscriptBox["b", "2"], " ", "c", " ", "d"}], "-", 
            RowBox[{"512", " ", "a", " ", 
             SuperscriptBox["b", "2"], " ", "c", " ", "d"}], "-", 
            RowBox[{"992", " ", 
             SuperscriptBox["c", "2"], " ", "d"}], "-", 
            RowBox[{"896", " ", "a", " ", 
             SuperscriptBox["c", "2"], " ", "d"}], "-", 
            RowBox[{"256", " ", "b", " ", 
             SuperscriptBox["c", "2"], " ", "d"}], "-", 
            RowBox[{"512", " ", "a", " ", "b", " ", 
             SuperscriptBox["c", "2"], " ", "d"}], "+", 
            RowBox[{"512", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["c", "2"], " ", "d"}], "+", 
            RowBox[{"1552", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"3136", " ", "a", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"1536", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"1248", " ", "b", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"1280", " ", "a", " ", "b", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"128", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"1888", " ", "c", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"1792", " ", "a", " ", "c", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"768", " ", "b", " ", "c", " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"1024", " ", "a", " ", "b", " ", "c", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"512", " ", 
             SuperscriptBox["b", "2"], " ", "c", " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"384", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["d", "2"]}], "+", 
            RowBox[{"512", " ", "b", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["d", "2"]}], "-", 
            RowBox[{"416", " ", 
             SuperscriptBox["d", "3"]}], "-", 
            RowBox[{"512", " ", "a", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            RowBox[{"128", " ", "b", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            RowBox[{"384", " ", "c", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            RowBox[{"512", " ", "b", " ", "c", " ", 
             SuperscriptBox["d", "3"]}], "+", 
            RowBox[{"6876", " ", "e"}], "+", 
            RowBox[{"20800", " ", "a", " ", "e"}], "+", 
            RowBox[{"21504", " ", 
             SuperscriptBox["a", "2"], " ", "e"}], "+", 
            RowBox[{"8704", " ", 
             SuperscriptBox["a", "3"], " ", "e"}], "+", 
            RowBox[{"1024", " ", 
             SuperscriptBox["a", "4"], " ", "e"}], "-", 
            RowBox[{"10560", " ", "b", " ", "e"}], "-", 
            RowBox[{"21760", " ", "a", " ", "b", " ", "e"}], "-", 
            RowBox[{"13056", " ", 
             SuperscriptBox["a", "2"], " ", "b", " ", "e"}], "-", 
            RowBox[{"2048", " ", 
             SuperscriptBox["a", "3"], " ", "b", " ", "e"}], "+", 
            RowBox[{"4032", " ", 
             SuperscriptBox["b", "2"], " ", "e"}], "+", 
            RowBox[{"4352", " ", "a", " ", 
             SuperscriptBox["b", "2"], " ", "e"}], "+", 
            RowBox[{"1024", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["b", "2"], " ", "e"}], "-", 
            RowBox[{"10240", " ", "c", " ", "e"}], "-", 
            RowBox[{"21248", " ", "a", " ", "c", " ", "e"}], "-", 
            RowBox[{"13056", " ", 
             SuperscriptBox["a", "2"], " ", "c", " ", "e"}], "-", 
            RowBox[{"2048", " ", 
             SuperscriptBox["a", "3"], " ", "c", " ", "e"}], "+", 
            RowBox[{"8704", " ", "b", " ", "c", " ", "e"}], "+", 
            RowBox[{"9728", " ", "a", " ", "b", " ", "c", " ", "e"}], "+", 
            RowBox[{"2048", " ", 
             SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "e"}], "+", 
            RowBox[{"3776", " ", 
             SuperscriptBox["c", "2"], " ", "e"}], "+", 
            RowBox[{"4352", " ", "a", " ", 
             SuperscriptBox["c", "2"], " ", "e"}], "+", 
            RowBox[{"1024", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["c", "2"], " ", "e"}], "-", 
            RowBox[{"1024", " ", "b", " ", 
             SuperscriptBox["c", "2"], " ", "e"}], "-", 
            RowBox[{"1024", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["c", "2"], " ", "e"}], "-", 
            RowBox[{"13888", " ", "d", " ", "e"}], "-", 
            RowBox[{"30080", " ", "a", " ", "d", " ", "e"}], "-", 
            RowBox[{"18944", " ", 
             SuperscriptBox["a", "2"], " ", "d", " ", "e"}], "-", 
            RowBox[{"3072", " ", 
             SuperscriptBox["a", "3"], " ", "d", " ", "e"}], "+", 
            RowBox[{"14272", " ", "b", " ", "d", " ", "e"}], "+", 
            RowBox[{"18432", " ", "a", " ", "b", " ", "d", " ", "e"}], "+", 
            RowBox[{"4608", " ", 
             SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "e"}], "-", 
            RowBox[{"3328", " ", 
             SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "-", 
            RowBox[{"1536", " ", "a", " ", 
             SuperscriptBox["b", "2"], " ", "d", " ", "e"}], "+", 
            RowBox[{"15808", " ", "c", " ", "d", " ", "e"}], "+", 
            RowBox[{"19456", " ", "a", " ", "c", " ", "d", " ", "e"}], "+", 
            RowBox[{"4608", " ", 
             SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "e"}], "-", 
            RowBox[{"4096", " ", "b", " ", "c", " ", "d", " ", "e"}], "-", 
            RowBox[{
            "1024", " ", "a", " ", "b", " ", "c", " ", "d", " ", "e"}], "-", 
            RowBox[{"1024", " ", 
             SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "e"}], "-", 
            RowBox[{"3840", " ", 
             SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "-", 
            RowBox[{"1536", " ", "a", " ", 
             SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "-", 
            RowBox[{"1024", " ", "b", " ", 
             SuperscriptBox["c", "2"], " ", "d", " ", "e"}], "+", 
            RowBox[{"8576", " ", 
             SuperscriptBox["d", "2"], " ", "e"}], "+", 
            RowBox[{"11776", " ", "a", " ", 
             SuperscriptBox["d", "2"], " ", "e"}], "+", 
            RowBox[{"3072", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["d", "2"], " ", "e"}], "-", 
            RowBox[{"5376", " ", "b", " ", 
             SuperscriptBox["d", "2"], " ", "e"}], "-", 
            RowBox[{"3072", " ", "a", " ", "b", " ", 
             SuperscriptBox["d", "2"], " ", "e"}], "+", 
            RowBox[{"512", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["d", "2"], " ", "e"}], "-", 
            RowBox[{"6400", " ", "c", " ", 
             SuperscriptBox["d", "2"], " ", "e"}], "-", 
            RowBox[{"3072", " ", "a", " ", "c", " ", 
             SuperscriptBox["d", "2"], " ", "e"}], "-", 
            RowBox[{"1024", " ", "b", " ", "c", " ", 
             SuperscriptBox["d", "2"], " ", "e"}], "+", 
            RowBox[{"512", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["d", "2"], " ", "e"}], "-", 
            RowBox[{"1536", " ", 
             SuperscriptBox["d", "3"], " ", "e"}], "-", 
            RowBox[{"1024", " ", "a", " ", 
             SuperscriptBox["d", "3"], " ", "e"}], "+", 
            RowBox[{"512", " ", "b", " ", 
             SuperscriptBox["d", "3"], " ", "e"}], "+", 
            RowBox[{"512", " ", "c", " ", 
             SuperscriptBox["d", "3"], " ", "e"}], "+", 
            RowBox[{"26400", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"59136", " ", "a", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"40192", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"8192", " ", 
             SuperscriptBox["a", "3"], " ", 
             SuperscriptBox["e", "2"]}], "-", 
            RowBox[{"29184", " ", "b", " ", 
             SuperscriptBox["e", "2"]}], "-", 
            RowBox[{"40192", " ", "a", " ", "b", " ", 
             SuperscriptBox["e", "2"]}], "-", 
            RowBox[{"12288", " ", 
             SuperscriptBox["a", "2"], " ", "b", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"7936", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"4096", " ", "a", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["e", "2"]}], "-", 
            RowBox[{"29952", " ", "c", " ", 
             SuperscriptBox["e", "2"]}], "-", 
            RowBox[{"40192", " ", "a", " ", "c", " ", 
             SuperscriptBox["e", "2"]}], "-", 
            RowBox[{"12288", " ", 
             SuperscriptBox["a", "2"], " ", "c", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"14336", " ", "b", " ", "c", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"8192", " ", "a", " ", "b", " ", "c", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"7936", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"4096", " ", "a", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["e", "2"]}], "-", 
            RowBox[{"38976", " ", "d", " ", 
             SuperscriptBox["e", "2"]}], "-", 
            RowBox[{"56320", " ", "a", " ", "d", " ", 
             SuperscriptBox["e", "2"]}], "-", 
            RowBox[{"17920", " ", 
             SuperscriptBox["a", "2"], " ", "d", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"27392", " ", "b", " ", "d", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"17920", " ", "a", " ", "b", " ", "d", " ", 
             SuperscriptBox["e", "2"]}], "-", 
            RowBox[{"3584", " ", 
             SuperscriptBox["b", "2"], " ", "d", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"28928", " ", "c", " ", "d", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"17920", " ", "a", " ", "c", " ", "d", " ", 
             SuperscriptBox["e", "2"]}], "-", 
            RowBox[{"4096", " ", "b", " ", "c", " ", "d", " ", 
             SuperscriptBox["e", "2"]}], "-", 
            RowBox[{"3584", " ", 
             SuperscriptBox["c", "2"], " ", "d", " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"16128", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"11264", " ", "a", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["e", "2"]}], "-", 
            RowBox[{"5632", " ", "b", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["e", "2"]}], "-", 
            RowBox[{"5632", " ", "c", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["e", "2"]}], "-", 
            RowBox[{"1536", " ", 
             SuperscriptBox["d", "3"], " ", 
             SuperscriptBox["e", "2"]}], "+", 
            RowBox[{"48768", " ", 
             SuperscriptBox["e", "3"]}], "+", 
            RowBox[{"72704", " ", "a", " ", 
             SuperscriptBox["e", "3"]}], "+", 
            RowBox[{"24576", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["e", "3"]}], "-", 
            RowBox[{"35840", " ", "b", " ", 
             SuperscriptBox["e", "3"]}], "-", 
            RowBox[{"24576", " ", "a", " ", "b", " ", 
             SuperscriptBox["e", "3"]}], "+", 
            RowBox[{"5120", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["e", "3"]}], "-", 
            RowBox[{"36864", " ", "c", " ", 
             SuperscriptBox["e", "3"]}], "-", 
            RowBox[{"24576", " ", "a", " ", "c", " ", 
             SuperscriptBox["e", "3"]}], "+", 
            RowBox[{"8192", " ", "b", " ", "c", " ", 
             SuperscriptBox["e", "3"]}], "+", 
            RowBox[{"5120", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["e", "3"]}], "-", 
            RowBox[{"48128", " ", "d", " ", 
             SuperscriptBox["e", "3"]}], "-", 
            RowBox[{"34816", " ", "a", " ", "d", " ", 
             SuperscriptBox["e", "3"]}], "+", 
            RowBox[{"17408", " ", "b", " ", "d", " ", 
             SuperscriptBox["e", "3"]}], "+", 
            RowBox[{"17408", " ", "c", " ", "d", " ", 
             SuperscriptBox["e", "3"]}], "+", 
            RowBox[{"10240", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["e", "3"]}], "+", 
            RowBox[{"43776", " ", 
             SuperscriptBox["e", "4"]}], "+", 
            RowBox[{"32768", " ", "a", " ", 
             SuperscriptBox["e", "4"]}], "-", 
            RowBox[{"16384", " ", "b", " ", 
             SuperscriptBox["e", "4"]}], "-", 
            RowBox[{"16384", " ", "c", " ", 
             SuperscriptBox["e", "4"]}], "-", 
            RowBox[{"22016", " ", "d", " ", 
             SuperscriptBox["e", "4"]}], "+", 
            RowBox[{"15360", " ", 
             SuperscriptBox["e", "5"]}], "+", 
            RowBox[{"6876", " ", "n"}], "+", 
            RowBox[{"20800", " ", "a", " ", "n"}], "+", 
            RowBox[{"21504", " ", 
             SuperscriptBox["a", "2"], " ", "n"}], "+", 
            RowBox[{"8704", " ", 
             SuperscriptBox["a", "3"], " ", "n"}], "+", 
            RowBox[{"1024", " ", 
             SuperscriptBox["a", "4"], " ", "n"}], "-", 
            RowBox[{"10560", " ", "b", " ", "n"}], "-", 
            RowBox[{"21760", " ", "a", " ", "b", " ", "n"}], "-", 
            RowBox[{"13056", " ", 
             SuperscriptBox["a", "2"], " ", "b", " ", "n"}], "-", 
            RowBox[{"2048", " ", 
             SuperscriptBox["a", "3"], " ", "b", " ", "n"}], "+", 
            RowBox[{"4032", " ", 
             SuperscriptBox["b", "2"], " ", "n"}], "+", 
            RowBox[{"4352", " ", "a", " ", 
             SuperscriptBox["b", "2"], " ", "n"}], "+", 
            RowBox[{"1024", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["b", "2"], " ", "n"}], "-", 
            RowBox[{"10240", " ", "c", " ", "n"}], "-", 
            RowBox[{"21248", " ", "a", " ", "c", " ", "n"}], "-", 
            RowBox[{"13056", " ", 
             SuperscriptBox["a", "2"], " ", "c", " ", "n"}], "-", 
            RowBox[{"2048", " ", 
             SuperscriptBox["a", "3"], " ", "c", " ", "n"}], "+", 
            RowBox[{"8704", " ", "b", " ", "c", " ", "n"}], "+", 
            RowBox[{"9728", " ", "a", " ", "b", " ", "c", " ", "n"}], "+", 
            RowBox[{"2048", " ", 
             SuperscriptBox["a", "2"], " ", "b", " ", "c", " ", "n"}], "+", 
            RowBox[{"3776", " ", 
             SuperscriptBox["c", "2"], " ", "n"}], "+", 
            RowBox[{"4352", " ", "a", " ", 
             SuperscriptBox["c", "2"], " ", "n"}], "+", 
            RowBox[{"1024", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["c", "2"], " ", "n"}], "-", 
            RowBox[{"1024", " ", "b", " ", 
             SuperscriptBox["c", "2"], " ", "n"}], "-", 
            RowBox[{"1024", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["c", "2"], " ", "n"}], "-", 
            RowBox[{"13888", " ", "d", " ", "n"}], "-", 
            RowBox[{"30080", " ", "a", " ", "d", " ", "n"}], "-", 
            RowBox[{"18944", " ", 
             SuperscriptBox["a", "2"], " ", "d", " ", "n"}], "-", 
            RowBox[{"3072", " ", 
             SuperscriptBox["a", "3"], " ", "d", " ", "n"}], "+", 
            RowBox[{"14272", " ", "b", " ", "d", " ", "n"}], "+", 
            RowBox[{"18432", " ", "a", " ", "b", " ", "d", " ", "n"}], "+", 
            RowBox[{"4608", " ", 
             SuperscriptBox["a", "2"], " ", "b", " ", "d", " ", "n"}], "-", 
            RowBox[{"3328", " ", 
             SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "-", 
            RowBox[{"1536", " ", "a", " ", 
             SuperscriptBox["b", "2"], " ", "d", " ", "n"}], "+", 
            RowBox[{"15808", " ", "c", " ", "d", " ", "n"}], "+", 
            RowBox[{"19456", " ", "a", " ", "c", " ", "d", " ", "n"}], "+", 
            RowBox[{"4608", " ", 
             SuperscriptBox["a", "2"], " ", "c", " ", "d", " ", "n"}], "-", 
            RowBox[{"4096", " ", "b", " ", "c", " ", "d", " ", "n"}], "-", 
            RowBox[{
            "1024", " ", "a", " ", "b", " ", "c", " ", "d", " ", "n"}], "-", 
            RowBox[{"1024", " ", 
             SuperscriptBox["b", "2"], " ", "c", " ", "d", " ", "n"}], "-", 
            RowBox[{"3840", " ", 
             SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
            RowBox[{"1536", " ", "a", " ", 
             SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "-", 
            RowBox[{"1024", " ", "b", " ", 
             SuperscriptBox["c", "2"], " ", "d", " ", "n"}], "+", 
            RowBox[{"8576", " ", 
             SuperscriptBox["d", "2"], " ", "n"}], "+", 
            RowBox[{"11776", " ", "a", " ", 
             SuperscriptBox["d", "2"], " ", "n"}], "+", 
            RowBox[{"3072", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["d", "2"], " ", "n"}], "-", 
            RowBox[{"5376", " ", "b", " ", 
             SuperscriptBox["d", "2"], " ", "n"}], "-", 
            RowBox[{"3072", " ", "a", " ", "b", " ", 
             SuperscriptBox["d", "2"], " ", "n"}], "+", 
            RowBox[{"512", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["d", "2"], " ", "n"}], "-", 
            RowBox[{"6400", " ", "c", " ", 
             SuperscriptBox["d", "2"], " ", "n"}], "-", 
            RowBox[{"3072", " ", "a", " ", "c", " ", 
             SuperscriptBox["d", "2"], " ", "n"}], "-", 
            RowBox[{"1024", " ", "b", " ", "c", " ", 
             SuperscriptBox["d", "2"], " ", "n"}], "+", 
            RowBox[{"512", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["d", "2"], " ", "n"}], "-", 
            RowBox[{"1536", " ", 
             SuperscriptBox["d", "3"], " ", "n"}], "-", 
            RowBox[{"1024", " ", "a", " ", 
             SuperscriptBox["d", "3"], " ", "n"}], "+", 
            RowBox[{"512", " ", "b", " ", 
             SuperscriptBox["d", "3"], " ", "n"}], "+", 
            RowBox[{"512", " ", "c", " ", 
             SuperscriptBox["d", "3"], " ", "n"}], "+", 
            RowBox[{"52800", " ", "e", " ", "n"}], "+", 
            RowBox[{"118272", " ", "a", " ", "e", " ", "n"}], "+", 
            RowBox[{"80384", " ", 
             SuperscriptBox["a", "2"], " ", "e", " ", "n"}], "+", 
            RowBox[{"16384", " ", 
             SuperscriptBox["a", "3"], " ", "e", " ", "n"}], "-", 
            RowBox[{"58368", " ", "b", " ", "e", " ", "n"}], "-", 
            RowBox[{"80384", " ", "a", " ", "b", " ", "e", " ", "n"}], "-", 
            RowBox[{"24576", " ", 
             SuperscriptBox["a", "2"], " ", "b", " ", "e", " ", "n"}], "+", 
            RowBox[{"15872", " ", 
             SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "+", 
            RowBox[{"8192", " ", "a", " ", 
             SuperscriptBox["b", "2"], " ", "e", " ", "n"}], "-", 
            RowBox[{"59904", " ", "c", " ", "e", " ", "n"}], "-", 
            RowBox[{"80384", " ", "a", " ", "c", " ", "e", " ", "n"}], "-", 
            RowBox[{"24576", " ", 
             SuperscriptBox["a", "2"], " ", "c", " ", "e", " ", "n"}], "+", 
            RowBox[{"28672", " ", "b", " ", "c", " ", "e", " ", "n"}], "+", 
            RowBox[{
            "16384", " ", "a", " ", "b", " ", "c", " ", "e", " ", "n"}], "+", 
            RowBox[{"15872", " ", 
             SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "+", 
            RowBox[{"8192", " ", "a", " ", 
             SuperscriptBox["c", "2"], " ", "e", " ", "n"}], "-", 
            RowBox[{"77952", " ", "d", " ", "e", " ", "n"}], "-", 
            RowBox[{"112640", " ", "a", " ", "d", " ", "e", " ", "n"}], "-", 
            RowBox[{"35840", " ", 
             SuperscriptBox["a", "2"], " ", "d", " ", "e", " ", "n"}], "+", 
            RowBox[{"54784", " ", "b", " ", "d", " ", "e", " ", "n"}], "+", 
            RowBox[{
            "35840", " ", "a", " ", "b", " ", "d", " ", "e", " ", "n"}], "-", 
            RowBox[{"7168", " ", 
             SuperscriptBox["b", "2"], " ", "d", " ", "e", " ", "n"}], "+", 
            RowBox[{"57856", " ", "c", " ", "d", " ", "e", " ", "n"}], "+", 
            RowBox[{
            "35840", " ", "a", " ", "c", " ", "d", " ", "e", " ", "n"}], "-", 
            RowBox[{
            "8192", " ", "b", " ", "c", " ", "d", " ", "e", " ", "n"}], "-", 
            RowBox[{"7168", " ", 
             SuperscriptBox["c", "2"], " ", "d", " ", "e", " ", "n"}], "+", 
            RowBox[{"32256", " ", 
             SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "+", 
            RowBox[{"22528", " ", "a", " ", 
             SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
            RowBox[{"11264", " ", "b", " ", 
             SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
            RowBox[{"11264", " ", "c", " ", 
             SuperscriptBox["d", "2"], " ", "e", " ", "n"}], "-", 
            RowBox[{"3072", " ", 
             SuperscriptBox["d", "3"], " ", "e", " ", "n"}], "+", 
            RowBox[{"146304", " ", 
             SuperscriptBox["e", "2"], " ", "n"}], "+", 
            RowBox[{"218112", " ", "a", " ", 
             SuperscriptBox["e", "2"], " ", "n"}], "+", 
            RowBox[{"73728", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["e", "2"], " ", "n"}], "-", 
            RowBox[{"107520", " ", "b", " ", 
             SuperscriptBox["e", "2"], " ", "n"}], "-", 
            RowBox[{"73728", " ", "a", " ", "b", " ", 
             SuperscriptBox["e", "2"], " ", "n"}], "+", 
            RowBox[{"15360", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["e", "2"], " ", "n"}], "-", 
            RowBox[{"110592", " ", "c", " ", 
             SuperscriptBox["e", "2"], " ", "n"}], "-", 
            RowBox[{"73728", " ", "a", " ", "c", " ", 
             SuperscriptBox["e", "2"], " ", "n"}], "+", 
            RowBox[{"24576", " ", "b", " ", "c", " ", 
             SuperscriptBox["e", "2"], " ", "n"}], "+", 
            RowBox[{"15360", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["e", "2"], " ", "n"}], "-", 
            RowBox[{"144384", " ", "d", " ", 
             SuperscriptBox["e", "2"], " ", "n"}], "-", 
            RowBox[{"104448", " ", "a", " ", "d", " ", 
             SuperscriptBox["e", "2"], " ", "n"}], "+", 
            RowBox[{"52224", " ", "b", " ", "d", " ", 
             SuperscriptBox["e", "2"], " ", "n"}], "+", 
            RowBox[{"52224", " ", "c", " ", "d", " ", 
             SuperscriptBox["e", "2"], " ", "n"}], "+", 
            RowBox[{"30720", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["e", "2"], " ", "n"}], "+", 
            RowBox[{"175104", " ", 
             SuperscriptBox["e", "3"], " ", "n"}], "+", 
            RowBox[{"131072", " ", "a", " ", 
             SuperscriptBox["e", "3"], " ", "n"}], "-", 
            RowBox[{"65536", " ", "b", " ", 
             SuperscriptBox["e", "3"], " ", "n"}], "-", 
            RowBox[{"65536", " ", "c", " ", 
             SuperscriptBox["e", "3"], " ", "n"}], "-", 
            RowBox[{"88064", " ", "d", " ", 
             SuperscriptBox["e", "3"], " ", "n"}], "+", 
            RowBox[{"76800", " ", 
             SuperscriptBox["e", "4"], " ", "n"}], "+", 
            RowBox[{"26400", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"59136", " ", "a", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"40192", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"8192", " ", 
             SuperscriptBox["a", "3"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"29184", " ", "b", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"40192", " ", "a", " ", "b", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"12288", " ", 
             SuperscriptBox["a", "2"], " ", "b", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"7936", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"4096", " ", "a", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"29952", " ", "c", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"40192", " ", "a", " ", "c", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"12288", " ", 
             SuperscriptBox["a", "2"], " ", "c", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"14336", " ", "b", " ", "c", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"8192", " ", "a", " ", "b", " ", "c", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"7936", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"4096", " ", "a", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"38976", " ", "d", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"56320", " ", "a", " ", "d", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"17920", " ", 
             SuperscriptBox["a", "2"], " ", "d", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"27392", " ", "b", " ", "d", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"17920", " ", "a", " ", "b", " ", "d", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"3584", " ", 
             SuperscriptBox["b", "2"], " ", "d", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"28928", " ", "c", " ", "d", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"17920", " ", "a", " ", "c", " ", "d", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"4096", " ", "b", " ", "c", " ", "d", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"3584", " ", 
             SuperscriptBox["c", "2"], " ", "d", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"16128", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"11264", " ", "a", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"5632", " ", "b", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"5632", " ", "c", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"1536", " ", 
             SuperscriptBox["d", "3"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"146304", " ", "e", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"218112", " ", "a", " ", "e", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"73728", " ", 
             SuperscriptBox["a", "2"], " ", "e", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"107520", " ", "b", " ", "e", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"73728", " ", "a", " ", "b", " ", "e", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"15360", " ", 
             SuperscriptBox["b", "2"], " ", "e", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"110592", " ", "c", " ", "e", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"73728", " ", "a", " ", "c", " ", "e", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"24576", " ", "b", " ", "c", " ", "e", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"15360", " ", 
             SuperscriptBox["c", "2"], " ", "e", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"144384", " ", "d", " ", "e", " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"104448", " ", "a", " ", "d", " ", "e", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"52224", " ", "b", " ", "d", " ", "e", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"52224", " ", "c", " ", "d", " ", "e", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"30720", " ", 
             SuperscriptBox["d", "2"], " ", "e", " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"262656", " ", 
             SuperscriptBox["e", "2"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"196608", " ", "a", " ", 
             SuperscriptBox["e", "2"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"98304", " ", "b", " ", 
             SuperscriptBox["e", "2"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"98304", " ", "c", " ", 
             SuperscriptBox["e", "2"], " ", 
             SuperscriptBox["n", "2"]}], "-", 
            RowBox[{"132096", " ", "d", " ", 
             SuperscriptBox["e", "2"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"153600", " ", 
             SuperscriptBox["e", "3"], " ", 
             SuperscriptBox["n", "2"]}], "+", 
            RowBox[{"48768", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"72704", " ", "a", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"24576", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"35840", " ", "b", " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"24576", " ", "a", " ", "b", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"5120", " ", 
             SuperscriptBox["b", "2"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"36864", " ", "c", " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"24576", " ", "a", " ", "c", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"8192", " ", "b", " ", "c", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"5120", " ", 
             SuperscriptBox["c", "2"], " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"48128", " ", "d", " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"34816", " ", "a", " ", "d", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"17408", " ", "b", " ", "d", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"17408", " ", "c", " ", "d", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"10240", " ", 
             SuperscriptBox["d", "2"], " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"175104", " ", "e", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"131072", " ", "a", " ", "e", " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"65536", " ", "b", " ", "e", " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"65536", " ", "c", " ", "e", " ", 
             SuperscriptBox["n", "3"]}], "-", 
            RowBox[{"88064", " ", "d", " ", "e", " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"153600", " ", 
             SuperscriptBox["e", "2"], " ", 
             SuperscriptBox["n", "3"]}], "+", 
            RowBox[{"43776", " ", 
             SuperscriptBox["n", "4"]}], "+", 
            RowBox[{"32768", " ", "a", " ", 
             SuperscriptBox["n", "4"]}], "-", 
            RowBox[{"16384", " ", "b", " ", 
             SuperscriptBox["n", "4"]}], "-", 
            RowBox[{"16384", " ", "c", " ", 
             SuperscriptBox["n", "4"]}], "-", 
            RowBox[{"22016", " ", "d", " ", 
             SuperscriptBox["n", "4"]}], "+", 
            RowBox[{"76800", " ", "e", " ", 
             SuperscriptBox["n", "4"]}], "+", 
            RowBox[{"15360", " ", 
             SuperscriptBox["n", "5"]}]}], ")"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], "-", "b", "+", "e"}], ",", "n"}], "]"}], 
          " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["3", "4"], "+", "b", "+", "e"}], ",", "n"}], "]"}], 
          " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["3", "4"], "-", "c", "+", "e"}], ",", "n"}], "]"}], 
          " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], "+", "c", "+", "e"}], ",", "n"}], "]"}], 
          " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["3", "4"], "+", "a", "-", "b", "-", "d", "+", "e"}], 
            ",", "n"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], "+", "a", "-", "c", "-", "d", "+", "e"}], 
            ",", "n"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "-", "d", "+", 
             RowBox[{"2", " ", "e"}]}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "a"}], "-", 
            RowBox[{"4", " ", "c"}], "-", 
            RowBox[{"4", " ", "d"}], "+", 
            RowBox[{"4", " ", "e"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "e"}], "+", 
            RowBox[{"2", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"4", " ", "a"}], "-", 
            RowBox[{"4", " ", "b"}], "+", 
            RowBox[{"4", " ", "e"}], "+", 
            RowBox[{"4", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"4", " ", "a"}], "-", 
            RowBox[{"4", " ", "c"}], "+", 
            RowBox[{"4", " ", "e"}], "+", 
            RowBox[{"4", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "a"}], "-", 
            RowBox[{"2", " ", "d"}], "+", 
            RowBox[{"4", " ", "e"}], "+", 
            RowBox[{"4", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "a"}], "-", 
            RowBox[{"2", " ", "d"}], "+", 
            RowBox[{"4", " ", "e"}], "+", 
            RowBox[{"4", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "a"}], "-", 
            RowBox[{"2", " ", "b"}], "-", 
            RowBox[{"2", " ", "c"}], "-", 
            RowBox[{"2", " ", "d"}], "+", 
            RowBox[{"4", " ", "e"}], "+", 
            RowBox[{"4", " ", "n"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", "a"}], "-", 
            RowBox[{"2", " ", "b"}], "-", 
            RowBox[{"2", " ", "c"}], "-", 
            RowBox[{"2", " ", "d"}], "+", 
            RowBox[{"4", " ", "e"}], "+", 
            RowBox[{"4", " ", "n"}]}], ")"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "4"], "+", "a", "-", "b", "+", "e"}], ",", 
            "n"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["3", "4"], "+", "a", "-", "c", "+", "e"}], ",", 
            "n"}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "e"}]}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "+", "a", "-", "d", "+", 
             RowBox[{"2", " ", "e"}]}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}], " ", 
          RowBox[{"Pochhammer", "[", 
           RowBox[{
            RowBox[{
             FractionBox["1", "2"], "+", "a", "-", "b", "-", "c", "-", "d", 
             "+", 
             RowBox[{"2", " ", "e"}]}], ",", 
            RowBox[{"2", " ", "n"}]}], "]"}]}], ")"}]}], ",", "n", ",", 
       RowBox[{"{", 
        RowBox[{"a", ",", "b", ",", "c", ",", "d", ",", "e"}], "}"}], ",", 
       "5"}], "]"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.904304362659233*^9, 3.9043044538040886`*^9}, {
   3.904554793657946*^9, 3.904554811767624*^9}, 3.9045553933738737`*^9, {
   3.904555423657729*^9, 3.904555454373149*^9}, {3.9045577912078238`*^9, 
   3.904557808732996*^9}, {3.9045583671052265`*^9, 3.9045583715222855`*^9}, 
   3.904560192776287*^9},
 FontSize->9,ExpressionUUID->"555a1016-f71f-4f53-a854-a65e78769537"],

Cell["The hypergeometric part is Binomial[4n,2n]/16^(2n):", "Text",
 CellChangeTimes->{{3.9042834871416674`*^9, 3.904283499805107*^9}, {
  3.904283541668414*^9, 3.904283560984494*^9}, {3.904302234857601*^9, 
  3.904302236762474*^9}, {3.904302373470055*^9, 3.904302386810285*^9}, {
  3.9043024245135207`*^9, 3.904302437040268*^9}, {3.904302541090334*^9, 
  3.904302549610591*^9}, {3.904304873250719*^9, 3.9043048864261456`*^9}, {
  3.9045555936775866`*^9, 3.904555624022351*^9}, {3.904556822668208*^9, 
  3.904556864369619*^9}, {3.904557850998926*^9, 
  3.904557862819824*^9}},ExpressionUUID->"c1b5218e-219c-44b2-9473-\
17eb7a41ac84"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HypergeoCoeffInfo", "[", 
    RowBox[{"rhsinit", ",", "\"\<pochammers\>\""}], "]"}], "==", 
   RowBox[{
    RowBox[{"Binomial", "[", 
     RowBox[{
      RowBox[{"4", "n"}], ",", 
      RowBox[{"2", "n"}]}], "]"}], "/", 
    RowBox[{"16", "^", 
     RowBox[{"(", 
      RowBox[{"2", "n"}], ")"}]}]}]}], "//", "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9045567973117676`*^9, 3.904556816342391*^9}, 
   3.904557870215536*^9},
 CellLabel->
  "In[669]:=",ExpressionUUID->"d585fa70-5e80-4b4c-a298-f0a9d07bcb09"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.904556807817339*^9, 3.9045568166003103`*^9}, 
   3.904558390684965*^9, 3.9045588190576925`*^9},
 CellLabel->
  "Out[669]=",ExpressionUUID->"f63e41f0-bf42-40c5-a826-b20aab99ab56"]
}, Open  ]],

Cell["\<\
Now we test whether each equality in the corollary would follow. \
\>", "Text",
 CellChangeTimes->{{3.9045571890288725`*^9, 3.9045572598638864`*^9}, 
   3.904558328343467*^9},ExpressionUUID->"3d7b0791-6741-4a73-b660-\
be95369fc52d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", "takes", " ", "a", " ", "long", " ", "time"}], "**)"}], 
  RowBox[{"linearcombs", "=", 
   RowBox[{"LinearCombExistQ", "[", 
    RowBox[{"rhsinit", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{"n", ",", 
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", "f", "}"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"f", "[", "a_", "]"}], ":=", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "a"}], "+", "1"}], ")"}]}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "j"}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}], ")"}], "^", "2"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "0", ",", "a"}], "}"}]}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "a"}], "+", "1"}], ")"}], "^", "2"}]}]}], 
               ")"}]}]}], ";", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"2", " ", "n"}], "]"}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "n"}]}], ")"}], " ", 
               RowBox[{"f", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]}], "]"}]}], "]"}], 
       ",", 
       RowBox[{"Function", "[", 
        RowBox[{"n", ",", 
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", "f", "}"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"f", "[", "a_", "]"}], ":=", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", "a"}], "+", "1"}], ")"}]}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"24", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "j"}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}], ")"}], "^", "3"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "0", ",", "a"}], "}"}]}], "]"}]}], "-", 
                RowBox[{"17", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "a"}], "+", "1"}], ")"}], "^", "3"}]}]}]}], 
               ")"}]}]}], ";", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"2", " ", "n"}], "]"}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "n"}]}], ")"}], " ", 
               RowBox[{"f", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]}], "]"}]}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"Function", "[", 
        RowBox[{"n", ",", 
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", "f", "}"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"f", "[", "a_", "]"}], ":=", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "a"}], "+", "1"}], ")"}], "^", "3"}]}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", 
                 RowBox[{"HarmonicNumber", "[", 
                  RowBox[{
                   RowBox[{"2", "a"}], "+", "1"}], "]"}]}], "+", 
                RowBox[{"32", "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", "a"}], "+", "1"}], ")"}]}]}], ")"}]}]}], ";", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"2", " ", "n"}], "]"}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "n"}]}], ")"}], " ", 
               RowBox[{"f", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]}], "]"}]}], "]"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"Function", "[", 
        RowBox[{"n", ",", 
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", "f", "}"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"f", "[", "a_", "]"}], ":=", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "a"}], "+", "1"}], ")"}], "^", "2"}]}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"10", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "j"}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}], ")"}], "^", "2"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "0", ",", "a"}], "}"}]}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "a"}], "+", "1"}], ")"}], "^", "2"}]}]}], 
               ")"}]}]}], ";", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"2", " ", "n"}], "]"}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "n"}]}], ")"}], " ", 
               RowBox[{"f", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]}], "]"}]}], "]"}], 
       ",", 
       RowBox[{"Function", "[", 
        RowBox[{"n", ",", 
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", "f", "}"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"f", "[", "a_", "]"}], ":=", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "a"}], "+", "1"}], ")"}], "^", "2"}]}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"40", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "j"}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}], ")"}], "^", "3"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "0", ",", "a"}], "}"}]}], "]"}]}], "-", 
                RowBox[{"47", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "a"}], "+", "1"}], ")"}], "^", "3"}]}]}]}], 
               ")"}]}]}], ";", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"2", " ", "n"}], "]"}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "n"}]}], ")"}], " ", 
               RowBox[{"f", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]}], "]"}]}], "]"}], 
       ",", 
       RowBox[{"Function", "[", 
        RowBox[{"n", ",", 
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", "f", "}"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"f", "[", "a_", "]"}], ":=", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "a"}], "+", "1"}], ")"}], "^", "3"}]}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"72", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "j"}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}], ")"}], "^", "2"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "0", ",", "a"}], "}"}]}], "]"}]}], "-", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", "a"}], "+", "1"}], ")"}], "^", "2"}]}]}], 
               ")"}]}]}], ";", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"2", " ", "n"}], "]"}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "n"}]}], ")"}], " ", 
               RowBox[{"f", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]}], "]"}]}], "]"}], 
       ",", 
       RowBox[{"Function", "[", 
        RowBox[{"n", ",", 
         RowBox[{"Block", "[", 
          RowBox[{
           RowBox[{"{", "f", "}"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"f", "[", "a_", "]"}], ":=", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", "a"}], "+", "1"}], ")"}], "^", "2"}]}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"110", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "j"}], "/", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "j"}], "+", "1"}], ")"}], "^", "4"}]}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", "0", ",", "a"}], "}"}]}], "]"}]}], "+", 
                RowBox[{"29", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"-", "1"}], ")"}], "^", "a"}], "/", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", "a"}], "+", "1"}], ")"}], "^", "4"}]}]}]}], 
               ")"}]}]}], ";", 
            RowBox[{
             RowBox[{"f", "[", 
              RowBox[{"2", " ", "n"}], "]"}], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", "n"}]}], ")"}], " ", 
               RowBox[{"f", "[", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], "]"}]}], 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "n"}]}], ")"}]}]]}]}]}], "]"}]}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"\"\<PrintLinearComb\>\"", "->", "True"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.9045562513499546`*^9, 3.9045562786775274`*^9}, 
   3.904556311552688*^9, {3.9045564409863567`*^9, 3.9045564725694704`*^9}, {
   3.9045566637246327`*^9, 3.90455666958998*^9}, {3.9045567760967064`*^9, 
   3.904556778639939*^9}, {3.9045572252668524`*^9, 3.904557231799045*^9}, {
   3.904557265832726*^9, 3.9045572855428495`*^9}, {3.904557882173126*^9, 
   3.9045579207795963`*^9}, {3.9045584621029987`*^9, 3.9045584673974066`*^9}, 
   3.904558509293167*^9, {3.904558557859529*^9, 3.9045585626933956`*^9}, {
   3.9045586951561995`*^9, 3.9045586993894277`*^9}, 3.9045589864190903`*^9, 
   3.9045590235855904`*^9, 3.9045591496812987`*^9, {3.904559667070523*^9, 
   3.904559757301584*^9}, {3.9045603287464705`*^9, 3.9045604112714443`*^9}, {
   3.9045604553660297`*^9, 3.9045604886447487`*^9}, {3.9045606608529153`*^9, 
   3.9045607293917875`*^9}, {3.9045608134144464`*^9, 3.9045608170382557`*^9}},
 FontSize->12,ExpressionUUID->"a05975c8-4cef-4d58-a01f-2e34efa4d34e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1675", "73728"]}], ",", 
     FractionBox["65", "6144"], ",", "0", ",", 
     FractionBox["95", "36864"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["13", "576"]}], ",", 
     FractionBox["55", "24576"], ",", 
     FractionBox["55", "24576"], ",", 
     RowBox[{"-", 
      FractionBox["125", "12288"]}], ",", "0", ",", 
     FractionBox["2983", "36864"], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["5", "1024"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["2023", "73728"]}], ",", "0", ",", "0", ",", 
     FractionBox["8477", "36864"], ",", 
     RowBox[{"-", 
      FractionBox["35", "9216"]}], ",", 
     RowBox[{"-", 
      FractionBox["85", "36864"]}], ",", 
     RowBox[{"-", 
      FractionBox["85", "12288"]}], ",", "0", ",", 
     FractionBox["1181", "27648"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["15", "4096"]}], ",", "0", ",", 
     FractionBox["917", "36864"], ",", 
     RowBox[{"-", 
      FractionBox["5", "1536"]}], ",", "0", ",", 
     FractionBox["101", "36864"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1039", "18432"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["5", "1152"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["187", "9216"]}], ",", "0", ",", "0", ",", 
     FractionBox["115", "1536"], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["593", "768"]}], ",", 
     RowBox[{"-", 
      FractionBox["55", "36864"]}], ",", 
     RowBox[{"-", 
      FractionBox["85", "36864"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["563", "27648"]}], ",", 
     RowBox[{"-", 
      FractionBox["55", "73728"]}], ",", 
     RowBox[{"-", 
      FractionBox["5", "12288"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["737", "55296"]}], ",", 
     RowBox[{"-", 
      FractionBox["5", "1536"]}], ",", "0", ",", 
     FractionBox["101", "36864"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["911", "18432"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", 
      FractionBox["5", "3072"]}], ",", "0", ",", 
     FractionBox["5", "8192"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1135", "36864"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "576"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["5", "576"]}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "48"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     FractionBox["5", "2304"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["245", "18432"]}], ",", "0", ",", "0", ",", 
     FractionBox["607", "9216"], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["151", "1536"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["151", "256"], ",", "0", ",", "0", ",", 
     FractionBox["5", "6144"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["569", "27648"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["5", "6144"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["647", "27648"]}], ",", "0", ",", "0", ",", 
     FractionBox["5", "1536"], ",", "0", ",", "0", ",", 
     FractionBox["1", "36"], ",", "0", ",", 
     FractionBox["5", "12288"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["473", "55296"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["5", "1536"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "288"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "288"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["335", "36864"], ",", 
     RowBox[{"-", 
      FractionBox["13", "3072"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["19", "18432"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "64"]}], ",", 
     RowBox[{"-", 
      FractionBox["11", "12288"]}], ",", 
     RowBox[{"-", 
      FractionBox["11", "12288"]}], ",", 
     FractionBox["25", "6144"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["113", "3072"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", 
      FractionBox["1", "512"]}], ",", "0", ",", 
     FractionBox["31", "2048"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["383", "3072"]}], ",", 
     FractionBox["7", "4608"], ",", 
     FractionBox["17", "18432"], ",", 
     FractionBox["17", "6144"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["5", "768"]}], ",", "0", ",", 
     FractionBox["3", "2048"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["9", "1024"]}], ",", 
     FractionBox["1", "768"], ",", "0", ",", 
     FractionBox["13", "3072"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["43", "1536"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "576"]}], ",", "0", ",", 
     FractionBox["7", "768"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["19", "384"]}], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["51", "64"], ",", 
     FractionBox["11", "18432"], ",", 
     FractionBox["17", "18432"], ",", "0", ",", "0", ",", 
     FractionBox["25", "768"], ",", 
     FractionBox["11", "36864"], ",", 
     FractionBox["1", "6144"], ",", "0", ",", 
     FractionBox["11", "512"], ",", 
     FractionBox["1", "768"], ",", "0", ",", 
     FractionBox["13", "3072"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["25", "512"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "1536"], ",", "0", ",", 
     FractionBox["25", "6144"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["43", "3072"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "384"]}], ",", "0", ",", "0", ",", 
     FractionBox["1", "96"], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1", "16"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "1152"]}], ",", "0", ",", 
     FractionBox["5", "512"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["41", "768"]}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["7", "128"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["3", "64"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "3072"]}], ",", "0", ",", 
     FractionBox["19", "768"], ",", "0", ",", 
     FractionBox["1", "3072"], ",", "0", ",", 
     FractionBox["1", "24"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "768"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "12"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "6144"]}], ",", "0", ",", 
     FractionBox["23", "1536"], ",", "0", ",", "0", ",", 
     FractionBox["1", "768"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "192"]}], ",", "0", ",", "0", ",", 
     FractionBox["1", "24"], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["5695", "36864"], ",", 
     RowBox[{"-", 
      FractionBox["221", "3072"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["323", "18432"]}], ",", 
     FractionBox["61", "12288"], ",", 
     FractionBox["67", "512"], ",", 
     RowBox[{"-", 
      FractionBox["187", "12288"]}], ",", 
     RowBox[{"-", 
      FractionBox["187", "12288"]}], ",", 
     FractionBox["425", "6144"], ",", 
     FractionBox["7", "4096"], ",", 
     RowBox[{"-", 
      FractionBox["253", "512"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", 
      FractionBox["17", "512"]}], ",", 
     RowBox[{"-", 
      FractionBox["11", "12288"]}], ",", 
     FractionBox["143", "768"], ",", "0", ",", 
     FractionBox["11", "2048"], ",", 
     RowBox[{"-", 
      FractionBox["901", "512"]}], ",", 
     FractionBox["119", "4608"], ",", 
     FractionBox["289", "18432"], ",", 
     FractionBox["289", "6144"], ",", 
     RowBox[{"-", 
      FractionBox["83", "36864"]}], ",", 
     RowBox[{"-", 
      FractionBox["445", "1536"]}], ",", "0", ",", 
     FractionBox["51", "2048"], ",", 
     RowBox[{"-", 
      FractionBox["1", "12288"]}], ",", 
     RowBox[{"-", 
      FractionBox["241", "1536"]}], ",", 
     FractionBox["17", "768"], ",", 
     RowBox[{"-", 
      FractionBox["11", "6144"]}], ",", 
     RowBox[{"-", 
      FractionBox["17", "256"]}], ",", "0", ",", 
     FractionBox["31", "3072"], ",", 
     FractionBox["1823", "2304"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["17", "576"]}], ",", "0", ",", 
     FractionBox["59", "384"], ",", "0", ",", 
     FractionBox["1", "256"], ",", 
     RowBox[{"-", 
      FractionBox["353", "576"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["15", "128"]}], ",", 
     FractionBox["277", "48"], ",", 
     FractionBox["187", "18432"], ",", 
     FractionBox["289", "18432"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["113", "18432"]}], ",", 
     FractionBox["55", "768"], ",", 
     FractionBox["187", "36864"], ",", 
     FractionBox["17", "6144"], ",", 
     RowBox[{"-", 
      FractionBox["149", "36864"]}], ",", 
     FractionBox["73", "1536"], ",", 
     FractionBox["17", "768"], ",", 
     RowBox[{"-", 
      FractionBox["11", "6144"]}], ",", 
     RowBox[{"-", 
      FractionBox["17", "256"]}], ",", "0", ",", 
     FractionBox["23", "3072"], ",", 
     FractionBox["1775", "2304"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["17", "1536"], ",", 
     RowBox[{"-", 
      FractionBox["5", "4096"]}], ",", 
     RowBox[{"-", 
      FractionBox["5", "192"]}], ",", "0", ",", 
     FractionBox["17", "6144"], ",", 
     FractionBox["1967", "4608"], ",", "0", ",", 
     FractionBox["1", "1536"], ",", 
     FractionBox["1", "128"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "384"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "48"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "64"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "16"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["17", "1152"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "1024"]}], ",", 
     FractionBox["17", "192"], ",", "0", ",", 
     FractionBox["11", "1536"], ",", 
     RowBox[{"-", 
      FractionBox["491", "1152"]}], ",", "0", ",", "0", ",", 
     FractionBox["5", "256"], ",", 
     FractionBox["29", "48"], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["9", "128"]}], ",", 
     RowBox[{"-", 
      FractionBox["137", "32"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["17", "3072"]}], ",", 
     RowBox[{"-", 
      FractionBox["77", "18432"]}], ",", 
     FractionBox["71", "768"], ",", "0", ",", 
     FractionBox["17", "3072"], ",", 
     RowBox[{"-", 
      FractionBox["149", "18432"]}], ",", 
     FractionBox["7", "96"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["17", "768"]}], ",", "0", ",", 
     FractionBox["1", "512"], ",", 
     RowBox[{"-", 
      FractionBox["1", "12"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["17", "6144"]}], ",", 
     RowBox[{"-", 
      FractionBox["101", "36864"]}], ",", 
     FractionBox["59", "1536"], ",", "0", ",", "0", ",", 
     FractionBox["17", "768"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["19", "1536"]}], ",", "0", ",", "0", ",", 
     FractionBox["1", "768"], ",", 
     FractionBox["1", "64"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "96"]}], ",", 
     RowBox[{"-", 
      FractionBox["1", "12"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["3", "32"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["2345", "73728"], ",", 
     RowBox[{"-", 
      FractionBox["91", "6144"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["133", "36864"]}], ",", "0", ",", 
     FractionBox["397", "18432"], ",", 
     RowBox[{"-", 
      FractionBox["77", "24576"]}], ",", 
     RowBox[{"-", 
      FractionBox["77", "24576"]}], ",", 
     FractionBox["175", "12288"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1873", "18432"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", 
      FractionBox["7", "1024"]}], ",", "0", ",", 
     FractionBox["361", "9216"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1003", "2304"]}], ",", 
     FractionBox["49", "9216"], ",", 
     FractionBox["119", "36864"], ",", 
     FractionBox["119", "12288"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["3179", "55296"]}], ",", "0", ",", 
     FractionBox["21", "4096"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["587", "18432"]}], ",", 
     FractionBox["7", "1536"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["31", "2304"]}], ",", "0", ",", "0", ",", 
     FractionBox["199", "1152"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["7", "1152"]}], ",", "0", ",", 
     FractionBox["37", "1152"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["29", "288"]}], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["27", "32"], ",", 
     FractionBox["77", "36864"], ",", 
     FractionBox["119", "36864"], ",", "0", ",", "0", ",", 
     FractionBox["511", "27648"], ",", 
     FractionBox["77", "73728"], ",", 
     FractionBox["7", "12288"], ",", "0", ",", 
     FractionBox["679", "55296"], ",", 
     FractionBox["7", "1536"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["31", "2304"]}], ",", "0", ",", "0", ",", 
     FractionBox["65", "384"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["7", "3072"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["5", "1024"]}], ",", "0", ",", "0", ",", 
     FractionBox["229", "2304"], ",", "0", ",", "0", ",", 
     FractionBox["1", "1152"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "288"]}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["5", "96"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["7", "2304"]}], ",", "0", ",", 
     FractionBox["11", "576"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["37", "576"]}], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["7", "96"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["7", "6144"]}], ",", "0", ",", 
     FractionBox["595", "27648"], ",", "0", ",", 
     FractionBox["7", "6144"], ",", "0", ",", 
     FractionBox["553", "27648"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["7", "1536"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "72"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["7", "12288"]}], ",", "0", ",", 
     FractionBox["547", "55296"], ",", "0", ",", "0", ",", 
     FractionBox["7", "1536"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", 
     FractionBox["1", "576"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "72"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["9715", "73728"], ",", 
     RowBox[{"-", 
      FractionBox["377", "6144"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["551", "36864"]}], ",", "0", ",", 
     FractionBox["233", "2048"], ",", 
     RowBox[{"-", 
      FractionBox["319", "24576"]}], ",", 
     RowBox[{"-", 
      FractionBox["319", "24576"]}], ",", 
     FractionBox["725", "12288"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1363", "3072"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"-", 
      FractionBox["29", "1024"]}], ",", "0", ",", 
     FractionBox["1915", "12288"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["3223", "2048"]}], ",", 
     FractionBox["203", "9216"], ",", 
     FractionBox["493", "36864"], ",", 
     FractionBox["493", "12288"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["497", "2048"]}], ",", "0", ",", 
     FractionBox["87", "4096"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["427", "3072"]}], ",", 
     FractionBox["29", "1536"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["71", "2048"]}], ",", "0", ",", "0", ",", 
     FractionBox["1703", "3072"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["29", "1152"]}], ",", "0", ",", 
     FractionBox["187", "1536"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["329", "768"]}], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["497", "128"], ",", 
     FractionBox["319", "36864"], ",", 
     FractionBox["493", "36864"], ",", "0", ",", "0", ",", 
     FractionBox["275", "3072"], ",", 
     FractionBox["319", "73728"], ",", 
     FractionBox["29", "12288"], ",", "0", ",", 
     FractionBox["143", "2048"], ",", 
     FractionBox["29", "1536"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["71", "2048"]}], ",", "0", ",", "0", ",", 
     FractionBox["1607", "3072"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["29", "3072"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["97", "12288"]}], ",", "0", ",", "0", ",", 
     FractionBox["1799", "6144"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["29", "2304"]}], ",", "0", ",", 
     FractionBox["71", "1024"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["407", "1536"]}], ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["71", "256"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["213", "128"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["29", "6144"]}], ",", "0", ",", 
     FractionBox["79", "1024"], ",", "0", ",", 
     FractionBox["29", "6144"], ",", "0", ",", 
     FractionBox["371", "3072"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["29", "1536"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1", "8"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["29", "12288"]}], ",", "0", ",", 
     FractionBox["143", "2048"], ",", "0", ",", "0", ",", 
     FractionBox["29", "1536"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["4657", "10752"]}], ",", 
     FractionBox["3061", "17920"], ",", "0", ",", 
     FractionBox["10097", "215040"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1973", "7168"]}], ",", 
     FractionBox["331", "5120"], ",", 
     FractionBox["337", "8960"], ",", 
     RowBox[{"-", 
      FractionBox["12083", "71680"]}], ",", "0", ",", 
     FractionBox["18665", "14336"], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["1503", "17920"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["74579", "143360"]}], ",", "0", ",", "0", ",", 
     FractionBox["56791", "10240"], ",", 
     RowBox[{"-", 
      FractionBox["2713", "107520"]}], ",", 
     RowBox[{"-", 
      FractionBox["1751", "107520"]}], ",", 
     RowBox[{"-", 
      FractionBox["8347", "71680"]}], ",", "0", ",", 
     FractionBox["11543", "15360"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["4203", "71680"]}], ",", "0", ",", 
     FractionBox["29639", "71680"], ",", 
     RowBox[{"-", 
      FractionBox["37", "640"]}], ",", "0", ",", 
     FractionBox["1781", "14336"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["34973", "21504"]}], ",", "0", ",", "0", ",", "0", ",", "0",
      ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["2021", "26880"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1443", "3584"]}], ",", "0", ",", "0", ",", 
     FractionBox["6995", "5376"], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["8617", "640"]}], ",", 
     RowBox[{"-", 
      FractionBox["481", "53760"]}], ",", 
     RowBox[{"-", 
      FractionBox["1751", "107520"]}], ",", 
     RowBox[{"-", 
      FractionBox["51", "8960"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1219", "5376"]}], ",", 
     RowBox[{"-", 
      FractionBox["5", "3072"]}], ",", 
     RowBox[{"-", 
      FractionBox["467", "71680"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["2033", "13440"]}], ",", 
     RowBox[{"-", 
      FractionBox["37", "640"]}], ",", "0", ",", 
     FractionBox["9161", "71680"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["170257", "107520"]}], ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{"-", 
      FractionBox["467", "17920"]}], ",", "0", ",", 
     FractionBox["4881", "143360"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["177169", "215040"]}], ",", 
     RowBox[{"-", 
      FractionBox["51", "8960"]}], ",", "0", ",", 
     FractionBox["51", "2240"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["3", "40"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["1087", "26880"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["9433", "35840"]}], ",", "0", ",", "0", ",", 
     FractionBox["52753", "53760"], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1231", "1280"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["3693", "640"], ",", "0", ",", "0", ",", 
     FractionBox["59", "35840"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["319", "1344"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["467", "35840"]}], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1313", "3840"]}], ",", "0", ",", "0", ",", 
     FractionBox["47", "8960"], ",", "0", ",", "0", ",", 
     FractionBox["39", "70"], ",", "0", ",", 
     FractionBox["467", "71680"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1991", "13440"]}], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["99", "1792"]}], ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["51", "4480"]}], ",", "0", ",", 
     FractionBox["33", "560"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["57", "560"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["96245", "147456"]}], ",", 
     RowBox[{"-", 
      FractionBox["1767", "4096"]}], ",", "0", ",", 
     FractionBox["11273", "147456"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["27977", "24576"]}], ",", 
     FractionBox["445", "49152"], ",", 
     RowBox[{"-", 
      FractionBox["1683", "16384"]}], ",", 
     FractionBox["2267", "16384"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["9253", "8192"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", 
     FractionBox["337", "6144"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["1439", "4096"]}], ",", "0", ",", "0", ",", 
     FractionBox["18153", "2048"], ",", 
     FractionBox["9865", "36864"], ",", 
     FractionBox["13411", "73728"], ",", 
     FractionBox["4505", "49152"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["4409", "8192"]}], ",", "0", ",", 
     FractionBox["1105", "16384"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["3559", "8192"]}], ",", 
     RowBox[{"-", 
      FractionBox["11", "256"]}], ",", "0", ",", 
     FractionBox["933", "2048"], ",", "0", ",", "0", ",", 
     FractionBox["2017", "1024"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["763", "9216"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["211", "384"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     FractionBox["6319", "73728"], ",", 
     FractionBox["13411", "73728"], ",", 
     RowBox[{"-", 
      FractionBox["25", "24576"]}], ",", "0", ",", 
     FractionBox["1645", "4096"], ",", 
     FractionBox["15823", "147456"], ",", 
     RowBox[{"-", 
      FractionBox["37", "49152"]}], ",", "0", ",", 
     FractionBox["2693", "8192"], ",", 
     RowBox[{"-", 
      FractionBox["11", "256"]}], ",", "0", ",", 
     FractionBox["1109", "2048"], ",", "0", ",", "0", ",", 
     FractionBox["2017", "1024"], ",", "0", ",", "0", ",", "0", ",", "0", ",",
      "0", ",", "0", ",", 
     FractionBox["1105", "4096"], ",", "0", ",", "0", ",", 
     FractionBox["2017", "2048"], ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["11", "64"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", 
     FractionBox["2017", "18432"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["209", "384"]}], ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
     ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["13", "24576"]}], ",", "0", ",", 
     FractionBox["1637", "4096"], ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["37", "24576"]}], ",", "0", ",", 
     FractionBox["3229", "4096"], ",", "0", ",", "0", ",", 
     FractionBox["1", "512"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"-", 
      FractionBox["4237", "49152"]}], ",", "0", ",", 
     FractionBox["6565", "8192"], ",", "0", ",", "0", ",", 
     FractionBox["175", "512"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", 
     RowBox[{"-", 
      FractionBox["11", "64"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9045562790856752`*^9, 3.9045563121222467`*^9, {3.9045564621118946`*^9, 
   3.90455647319413*^9}, 3.904556875740138*^9, 3.9045584725161066`*^9, 
   3.904558510115675*^9, {3.904558558553155*^9, 3.904558563484754*^9}, 
   3.9045586957934203`*^9, 3.9045588969875817`*^9, 3.90455898791798*^9, 
   3.904559025068269*^9, 3.90455915051036*^9, 3.9045596130925956`*^9, {
   3.904559699510452*^9, 3.9045597315258226`*^9}, {3.904560338122754*^9, 
   3.904560413509038*^9}, 3.904560495561113*^9, 3.9045613590952806`*^9},
 FontSize->12,
 CellLabel->
  "Out[723]=",ExpressionUUID->"d5ce1047-de11-4ca3-9036-666b3dc5d5d8"]
}, Open  ]],

Cell["\<\
So all eight equalities in the corollary would follow. To find them \
explicitly, we feed these Euler sums from LHS to MZSum:\
\>", "Text",
 CellChangeTimes->{{3.9045571890288725`*^9, 3.9045572598638864`*^9}, {
  3.9045574292420487`*^9, 3.904557456851816*^9}, {3.9045576712162075`*^9, 
  3.904557694522829*^9}, {3.904561426150689*^9, 
  3.9045614700480328`*^9}},ExpressionUUID->"a6296525-f2dc-4c19-ad2d-\
fc43286e072b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"*", "the", " ", "first", " ", "sum"}], ",", " ", 
    RowBox[{
    "requires", " ", "about", " ", "185.602", " ", "seconds", " ", "to", " ", 
     "run"}]}], "**)"}], 
  RowBox[{
   RowBox[{"MZSum", "[", 
    RowBox[{
     RowBox[{"HypergeoCoeffInfo", "[", 
      RowBox[{"lhsinit", ",", 
       RowBox[{"\"\<take_linear_combination\>\"", "->", 
        RowBox[{"linearcombs", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "//", 
   "AbsoluteTiming"}]}]], "Input",
 CellChangeTimes->{{3.9045614866354065`*^9, 3.904561508909442*^9}, {
  3.904562072188261*^9, 3.904562075156248*^9}, {3.9045623697318783`*^9, 
  3.904562388351678*^9}},ExpressionUUID->"90a8903b-5235-47f3-b345-\
cb2b41becb48"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"185.6023047`", ",", 
   RowBox[{"4", " ", "Catalan", " ", "\[Pi]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.904561494555547*^9, 3.9045615216802597`*^9}, 
   3.9045617421302233`*^9},
 CellLabel->
  "Out[730]=",ExpressionUUID->"10af0b97-bb0e-4d1d-884c-5fbf238d6009"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", "the", " ", "second", " ", "last", " ", "sum"}], "**)"}], 
  RowBox[{
   RowBox[{"MZSum", "[", 
    RowBox[{
     RowBox[{"HypergeoCoeffInfo", "[", 
      RowBox[{"lhsinit", ",", 
       RowBox[{"\"\<take_linear_combination\>\"", "->", 
        RowBox[{"linearcombs", "[", 
         RowBox[{"[", 
          RowBox[{"-", "2"}], "]"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "//", 
   "AbsoluteTiming"}]}]], "Input",
 CellChangeTimes->{{3.9045621660831842`*^9, 3.9045621692179832`*^9}},
 CellLabel->
  "In[732]:=",ExpressionUUID->"b4a03d44-babd-4bc0-a1fa-77126c5efaf7"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"175.4228202`", ",", 
   RowBox[{
    FractionBox[
     RowBox[{"7", " ", "Catalan", " ", 
      SuperscriptBox["\[Pi]", "3"]}], "3"], "+", 
    RowBox[{
     FractionBox["17", "40"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9045623453615737`*^9},
 CellLabel->
  "Out[732]=",ExpressionUUID->"9109ff35-59f0-43c8-9777-34d1149861d8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"*", "the", " ", "last", " ", "sum"}], "**)"}], 
  RowBox[{
   RowBox[{"MZSum", "[", 
    RowBox[{
     RowBox[{"HypergeoCoeffInfo", "[", 
      RowBox[{"lhsinit", ",", 
       RowBox[{"\"\<take_linear_combination\>\"", "->", 
        RowBox[{"linearcombs", "[", 
         RowBox[{"[", 
          RowBox[{"-", "1"}], "]"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "0", ",", "Infinity"}], "}"}]}], "]"}], "//", 
   "AbsoluteTiming"}]}]], "Input",
 CellChangeTimes->{{3.904561756386733*^9, 3.9045617594090548`*^9}, {
  3.904562078656474*^9, 
  3.904562080540304*^9}},ExpressionUUID->"55f67912-c0d7-4b88-8b23-\
ae86dc0b9519"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"171.8104537`", ",", 
   RowBox[{
    RowBox[{"11", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"DirichletL", "[", 
      RowBox[{"4", ",", "2", ",", "4"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["91", "96"], " ", 
     SuperscriptBox["\[Pi]", "3"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{
     FractionBox["301", "192"], " ", "\[Pi]", " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.904561527782097*^9, 3.904561931910418*^9},
 CellLabel->
  "Out[731]=",ExpressionUUID->"439a9cf9-1575-42e8-b654-d1f3c2afd91c"]
}, Open  ]],

Cell["", "PageBreak",
 PageBreakBelow->True,ExpressionUUID->"b72abac6-c595-46c2-92a0-2db8f989a099"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example IX: ", "Subsection",
 CellChangeTimes->{{3.9043014701285305`*^9, 3.9043014720370936`*^9}, {
   3.9043024893482285`*^9, 3.904302489504173*^9}, 3.9043046920157523`*^9, 
   3.904304842444332*^9, 3.9044544392807026`*^9, 3.9045547594286575`*^9, 
   3.904555117014613*^9, {3.9045551765810647`*^9, 3.904555194805423*^9}, {
   3.9045552518637404`*^9, 3.9045552519848394`*^9}, 3.9045577711680417`*^9, {
   3.904562526269574*^9, 
   3.9045625263643026`*^9}},ExpressionUUID->"61525a82-4caf-4fc0-8895-\
44cfff6a6dbd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhsinit", "=", 
   RowBox[{"HypergeoCoeffInit", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "n"], "d", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "c"}], "-", 
          RowBox[{"4", " ", "a", " ", "c"}], "-", 
          RowBox[{"4", " ", "b", " ", "c"}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{"8", " ", "a", " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{"8", " ", "b", " ", 
           SuperscriptBox["c", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["c", "3"]}], "-", 
          RowBox[{"3", " ", "d"}], "+", 
          RowBox[{"6", " ", "a", " ", "d"}], "+", 
          RowBox[{"6", " ", "b", " ", "d"}], "-", 
          RowBox[{"4", " ", "a", " ", "b", " ", "d"}], "+", 
          RowBox[{"30", " ", "c", " ", "d"}], "-", 
          RowBox[{"28", " ", "a", " ", "c", " ", "d"}], "-", 
          RowBox[{"28", " ", "b", " ", "c", " ", "d"}], "-", 
          RowBox[{"64", " ", 
           SuperscriptBox["c", "2"], " ", "d"}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"20", " ", "a", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"20", " ", "b", " ", 
           SuperscriptBox["d", "2"]}], "+", 
          RowBox[{"76", " ", "c", " ", 
           SuperscriptBox["d", "2"]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["d", "3"]}], "+", 
          RowBox[{"3", " ", "n"}], "-", 
          RowBox[{"6", " ", "a", " ", "n"}], "-", 
          RowBox[{"6", " ", "b", " ", "n"}], "+", 
          RowBox[{"4", " ", "a", " ", "b", " ", "n"}], "-", 
          RowBox[{"30", " ", "c", " ", "n"}], "+", 
          RowBox[{"28", " ", "a", " ", "c", " ", "n"}], "+", 
          RowBox[{"28", " ", "b", " ", "c", " ", "n"}], "+", 
          RowBox[{"64", " ", 
           SuperscriptBox["c", "2"], " ", "n"}], "+", 
          RowBox[{"36", " ", "d", " ", "n"}], "-", 
          RowBox[{"40", " ", "a", " ", "d", " ", "n"}], "-", 
          RowBox[{"40", " ", "b", " ", "d", " ", "n"}], "-", 
          RowBox[{"152", " ", "c", " ", "d", " ", "n"}], "+", 
          RowBox[{"84", " ", 
           SuperscriptBox["d", "2"], " ", "n"}], "-", 
          RowBox[{"18", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"20", " ", "a", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"20", " ", "b", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"76", " ", "c", " ", 
           SuperscriptBox["n", "2"]}], "-", 
          RowBox[{"84", " ", "d", " ", 
           SuperscriptBox["n", "2"]}], "+", 
          RowBox[{"28", " ", 
           SuperscriptBox["n", "3"]}]}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "d"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "a", "-", "d"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "-", "b", "-", "d"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", "c", "-", "d"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "a"}], "+", 
           RowBox[{"2", " ", "c"}], "-", "d"}], ",", "n"}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "b"}], "+", 
           RowBox[{"2", " ", "c"}], "-", "d"}], ",", "n"}], "]"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "d"}], "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "a"}], "-", "d", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "b"}], "-", "d", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"c", "-", "d", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "a"}], "+", 
          RowBox[{"2", " ", "c"}], "-", "d", "+", "n"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "b"}], "+", 
          RowBox[{"2", " ", "c"}], "-", "d", "+", "n"}], ")"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "c"}], "-", 
           RowBox[{"3", " ", "d"}]}], ",", 
          RowBox[{"3", " ", "n"}]}], "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "a", "+", "c", "-", "d"}], ",", "n"}], 
         "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "b", "+", "c", "-", "d"}], ",", "n"}], 
         "]"}], " ", 
        RowBox[{"Pochhammer", "[", 
         RowBox[{
          RowBox[{
           FractionBox["1", "2"], "+", "a", "+", "b", "+", 
           RowBox[{"2", " ", "c"}], "-", "d"}], ",", "n"}], "]"}]}], ")"}]}], 
     ",", "n", ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", "4"}], "]"}]}],
   ";"}]], "Input",
 CellChangeTimes->{{3.904304362659233*^9, 3.9043044538040886`*^9}, {
   3.904554793657946*^9, 3.904554811767624*^9}, 3.9045553933738737`*^9, {
   3.904555423657729*^9, 3.904555454373149*^9}, {3.9045577912078238`*^9, 
   3.904557808732996*^9}, {3.9045583671052265`*^9, 3.9045583715222855`*^9}, 
   3.904560192776287*^9, {3.904562530508644*^9, 3.904562540126994*^9}, {
   3.904562595997821*^9, 3.904562607824213*^9}},
 FontSize->9,
 CellLabel->
  "In[781]:=",ExpressionUUID->"ae6079b4-eebc-4b16-b860-61b4497d813c"],

Cell["\<\
All equalities in the corollary would follow, as indicated by:\
\>", "Text",
 CellChangeTimes->{{3.9045571890288725`*^9, 3.9045572598638864`*^9}, {
  3.9045574292420487`*^9, 3.904557456851816*^9}, {3.9045576712162075`*^9, 
  3.904557694522829*^9}, {3.904561426150689*^9, 3.9045614700480328`*^9}, {
  3.904562635722522*^9, 3.904562641097404*^9}, {3.9045628822407503`*^9, 
  3.904562884705717*^9}},ExpressionUUID->"3962017c-bbc6-433f-a38c-\
3405d7c7166a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LinearCombExistQ", "[", 
  RowBox[{"rhsinit", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"28", 
           RowBox[{"n", "^", "2"}]}], "-", 
          RowBox[{"18", "n"}], "+", "3"}], ")"}], "/", 
        RowBox[{"n", "^", "5"}]}]}], "]"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Function", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"28", 
              RowBox[{"n", "^", "2"}]}], "-", 
             RowBox[{"18", "n"}], "+", "3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"2", "n"}], "-", "1"}], "]"}]}], "-", 
             RowBox[{"3", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{"n", "-", "1"}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"20", "n"}], "+", "6"}], ")"}], "/", 
        RowBox[{"n", "^", "5"}]}]}], "]"}], ",", 
     RowBox[{"Function", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"28", 
              RowBox[{"n", "^", "2"}]}], "-", 
             RowBox[{"18", "n"}], "+", "3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "n"}], "-", "1"}], ",", "2"}], "]"}]}], "-", 
             RowBox[{"3", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"n", "-", "1"}], ",", "2"}], "]"}]}]}], ")"}]}], "-", 
          "2"}], ")"}], "/", 
        RowBox[{"n", "^", "5"}]}]}], "]"}], ",", 
     RowBox[{"Function", "[", 
      RowBox[{"n", ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"28", 
              RowBox[{"n", "^", "2"}]}], "-", 
             RowBox[{"18", "n"}], "+", "3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"2", "n"}], "-", "1"}], ",", "3"}], "]"}]}], "+", 
             RowBox[{"3", 
              RowBox[{"HarmonicNumber", "[", 
               RowBox[{
                RowBox[{"n", "-", "1"}], ",", "3"}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", "/", "n"}]}], ")"}], "/", 
        RowBox[{"n", "^", "5"}]}]}], "]"}]}], "\[IndentingNewLine]", "}"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.904562615983203*^9, 3.9045626203008347`*^9}},
 CellLabel->
  "In[782]:=",ExpressionUUID->"5fdc4422-8cda-44d0-9110-21db47aa80dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.9045626231132693`*^9, 3.904581409387751*^9},
 CellLabel->
  "Out[782]=",ExpressionUUID->"dcef8bac-3b44-406c-8616-06f6f90d2124"]
}, Open  ]],

Cell["\<\
Current version of MZSum cannot calculate coefficients of LHS (as they \
contain binomial coefficients), but it\[CloseCurlyQuote]s known they are \
CMZVs of level 2.\
\>", "Text",
 CellChangeTimes->{{3.9045571890288725`*^9, 3.9045572598638864`*^9}, {
  3.9045574292420487`*^9, 3.904557456851816*^9}, {3.9045576712162075`*^9, 
  3.904557694522829*^9}, {3.904561426150689*^9, 3.9045614700480328`*^9}, {
  3.904562635722522*^9, 3.9045626993040504`*^9}, {3.90456290394023*^9, 
  3.904562909533081*^9}},ExpressionUUID->"3ce65b2c-49de-4301-82b5-\
0a6ecb056486"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{986.4, 481.2},
WindowMargins->{{5.3999999999999995`, Automatic}, {
  23.399999999999977`, Automatic}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"881e912a-26d8-4e4c-9613-b5285a8d7d59"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 190, 3, 98, "Title",ExpressionUUID->"585f87d3-4239-4486-a60c-65343b8267b0"],
Cell[773, 27, 363, 7, 35, "Text",ExpressionUUID->"fa078a00-942a-45c6-915f-329654fa3ba1"],
Cell[1139, 36, 292, 5, 32, "Item",ExpressionUUID->"d3a505de-27f6-4d5b-8fc8-cffe75271456"],
Cell[1434, 43, 325, 5, 32, "Item",ExpressionUUID->"d2e2a009-3939-41ed-a9db-4c2e710978c9"],
Cell[1762, 50, 99, 1, 4, "PageBreak",ExpressionUUID->"9f5a72c2-4bea-4d2c-b146-2aa985ab4fbb",
 PageBreakBelow->True],
Cell[CellGroupData[{
Cell[1886, 55, 195, 3, 45, "Subsubsection",ExpressionUUID->"5ccc7bd3-b6d8-4d71-88c9-b65c4b14f8ec"],
Cell[2084, 60, 262, 6, 35, "Text",ExpressionUUID->"4be6b1f7-287c-4118-9e99-622e0dc4c658"],
Cell[CellGroupData[{
Cell[2371, 70, 231, 4, 28, "Input",ExpressionUUID->"155b1bae-0972-4e26-afa5-de499b020afe"],
Cell[CellGroupData[{
Cell[2627, 78, 254, 5, 22, "Print",ExpressionUUID->"48bfb82b-a56a-42ad-8a27-d453e517d0bc"],
Cell[2884, 85, 220, 4, 22, "Print",ExpressionUUID->"d5b31023-b849-4260-a1d2-25d2cd74bd69"],
Cell[3107, 91, 206, 4, 22, "Print",ExpressionUUID->"8afd1449-a7c0-4247-ba2f-4d6aa95679e8"],
Cell[3316, 97, 495, 16, 26, "Print",ExpressionUUID->"cb8b396a-ca14-401b-93ff-a60c9a455b08"]
}, Open  ]]
}, Open  ]],
Cell[3838, 117, 538, 10, 58, "Text",ExpressionUUID->"74265a79-ca63-48ff-acf6-df78c7664715"],
Cell[4379, 129, 35563, 943, 1020, "Code",ExpressionUUID->"2ffe48df-10f2-4e1d-9ea3-eb14d92cfd2c"],
Cell[39945, 1074, 99, 1, 4, "PageBreak",ExpressionUUID->"61bdbaf7-4b21-4f5f-a1da-6f28ce32e543",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[40081, 1080, 261, 4, 54, "Subsection",ExpressionUUID->"139fe4b2-0317-4314-8892-f76379139436"],
Cell[40345, 1086, 270, 6, 35, "Text",ExpressionUUID->"58ee55f2-188a-4f18-8dad-372706970bdf"],
Cell[40618, 1094, 871, 28, 68, InheritFromParent,ExpressionUUID->"fb64f6e1-8b3a-4614-be4c-ad41a2371666"],
Cell[41492, 1124, 363, 8, 35, "Text",ExpressionUUID->"d9a52f70-a5ac-48a6-930a-a27008f49802"],
Cell[41858, 1134, 482, 9, 35, "Text",ExpressionUUID->"986b7f7e-2432-4b10-bac1-18efd4f8b56c"],
Cell[42343, 1145, 1075, 30, 48, "Input",ExpressionUUID->"83657547-d3b0-4c29-9f6d-cb798384777d"],
Cell[43421, 1177, 447, 8, 35, "Text",ExpressionUUID->"be46e876-f530-4f70-9c2f-7ea56dd04307"],
Cell[43871, 1187, 845, 22, 35, "Text",ExpressionUUID->"185544ac-68e3-4490-9db0-f7b8fcbceb70"],
Cell[CellGroupData[{
Cell[44741, 1213, 424, 9, 28, "Input",ExpressionUUID->"c0d8e78d-d226-4e60-a9af-dfa546db69bd"],
Cell[45168, 1224, 1622, 52, 97, "Output",ExpressionUUID->"49ae31ba-099b-4b00-9489-02341780b613"]
}, Open  ]],
Cell[46805, 1279, 2849, 89, 50, "Text",ExpressionUUID->"25f49c00-dd38-466e-a29c-156b713fafaa"],
Cell[CellGroupData[{
Cell[49679, 1372, 1817, 56, 96, "Input",ExpressionUUID->"36b392fe-e65e-4626-a6e4-376aa56f2efc"],
Cell[51499, 1430, 459, 14, 50, "Output",ExpressionUUID->"ae32c94f-8699-428d-8190-db23299527b0"]
}, Open  ]],
Cell[51973, 1447, 908, 23, 35, "Text",ExpressionUUID->"efd96886-dfbe-49c7-af94-9bbe7a837b92"],
Cell[CellGroupData[{
Cell[52906, 1474, 529, 13, 28, "Input",ExpressionUUID->"d5ddac9f-0912-4d3a-8c9d-a4a1bfd884dc"],
Cell[53438, 1489, 530, 15, 48, "Output",ExpressionUUID->"d98b2a77-5a53-4568-8d3b-6d5ea59941d6"]
}, Open  ]],
Cell[53983, 1507, 1130, 25, 58, "Text",ExpressionUUID->"67472d32-8b68-4288-96e8-f3547f0dcf92"],
Cell[55116, 1534, 1051, 30, 48, "Input",ExpressionUUID->"c3186739-8fc9-40b5-a90f-317f5b6475c5"],
Cell[CellGroupData[{
Cell[56192, 1568, 532, 13, 28, "Input",ExpressionUUID->"78219680-1473-4350-b70a-9916d9876132"],
Cell[56727, 1583, 704, 21, 50, "Output",ExpressionUUID->"7ea6a0ea-3d96-4cdb-b7ec-77b6eae9309c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57468, 1609, 950, 26, 48, "Input",ExpressionUUID->"8fc4610c-07bd-47f1-9115-1c573d779940"],
Cell[58421, 1637, 679, 18, 50, "Output",ExpressionUUID->"ef19b404-cb11-4edf-a99a-50b3e330bdab"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59149, 1661, 336, 5, 54, "Subsection",ExpressionUUID->"1b3604df-1a93-4dbc-8c89-c806a477789d"],
Cell[59488, 1668, 373, 7, 35, "Text",ExpressionUUID->"eae26dcf-da42-45e9-a590-5ab61e613642"],
Cell[59864, 1677, 1904, 58, 71, InheritFromParent,ExpressionUUID->"e1788275-ed9e-471c-82cc-486e0e5139aa"],
Cell[61771, 1737, 2412, 64, 134, "Input",ExpressionUUID->"0f69ba39-7776-4a4f-bb27-aff04341cd91"],
Cell[64186, 1803, 429, 6, 35, "Text",ExpressionUUID->"a408276a-9f58-42e3-9f38-bcc28a7912c9"],
Cell[CellGroupData[{
Cell[64640, 1813, 269, 5, 28, "Input",ExpressionUUID->"2710b596-f217-4a71-96b1-ac3a138d01ce"],
Cell[64912, 1820, 414, 12, 58, "Output",ExpressionUUID->"7c361cc1-2b9e-42c6-8073-e2a3fa1bb191"]
}, Open  ]],
Cell[65341, 1835, 895, 22, 35, "Text",ExpressionUUID->"9537bdfb-47ac-47bf-b56d-974cf0260fff"],
Cell[CellGroupData[{
Cell[66261, 1861, 399, 9, 28, "Input",ExpressionUUID->"9b7ed9fc-c0f0-4d56-8c7b-1eec56139928"],
Cell[66663, 1872, 1613, 50, 130, "Output",ExpressionUUID->"42781667-31e2-440d-93e1-b9a7fb86b8b4"]
}, Open  ]],
Cell[68291, 1925, 3203, 99, 51, "Text",ExpressionUUID->"a3c18107-3320-41ae-91f4-e7f0355feda5"],
Cell[CellGroupData[{
Cell[71519, 2028, 480, 12, 28, "Input",ExpressionUUID->"ac791b44-f91c-423b-8bc3-17a348ebb1ad"],
Cell[72002, 2042, 372, 11, 48, "Output",ExpressionUUID->"2bbc6029-3250-4453-9f9a-9045d388e078"]
}, Open  ]],
Cell[72389, 2056, 3079, 95, 51, "Text",ExpressionUUID->"92e0a539-4587-4b1c-997a-9f4c7e18eb11"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75505, 2156, 333, 5, 54, "Subsection",ExpressionUUID->"4db81b17-030f-45d3-a1b8-f560110979bb"],
Cell[75841, 2163, 329, 7, 35, "Text",ExpressionUUID->"d3121c8d-5e43-4003-94fd-815e3189ef1b"],
Cell[76173, 2172, 871, 28, 68, InheritFromParent,ExpressionUUID->"75a650b5-7eca-4b31-b628-0dea41eb7b09"],
Cell[77047, 2202, 360, 7, 35, "Text",ExpressionUUID->"df56491b-0491-4778-a1be-6266fc4a1898"],
Cell[77410, 2211, 1609, 46, 77, "Input",ExpressionUUID->"03dffd0c-6c33-4431-8975-886d8047e6c1"],
Cell[79022, 2259, 1198, 32, 35, "Text",ExpressionUUID->"f3fb8449-ade3-4dcd-b2df-2dc898566736"],
Cell[CellGroupData[{
Cell[80245, 2295, 530, 13, 28, "Input",ExpressionUUID->"3b4173d4-dae3-4131-9333-1bba82b971b0"],
Cell[80778, 2310, 874, 27, 50, "Output",ExpressionUUID->"84965380-93d0-4143-ae90-97d9482dff84"]
}, Open  ]],
Cell[81667, 2340, 99, 1, 4, "PageBreak",ExpressionUUID->"90c9e90c-522a-4947-a990-78542ca9df37",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[81803, 2346, 315, 5, 54, "Subsection",ExpressionUUID->"6430b690-7651-4852-9d19-260d7c3201c0"],
Cell[82121, 2353, 449, 8, 35, "Text",ExpressionUUID->"ff5cc48e-0f61-45e6-b401-805cc43ca8d3"],
Cell[82573, 2363, 8527, 208, 308, "Input",ExpressionUUID->"8a537873-7a22-4fb7-9a4f-cf7343fcfec1"],
Cell[91103, 2573, 419, 6, 35, "Text",ExpressionUUID->"2b2ce5f7-fd8a-4efd-8d50-30cec939064d"],
Cell[CellGroupData[{
Cell[91547, 2583, 263, 5, 28, "Input",ExpressionUUID->"49a35369-63b3-4137-b4c6-4085eaff4bad"],
Cell[91813, 2590, 493, 15, 64, "Output",ExpressionUUID->"2358fcc7-fe68-4f53-b33a-ce874f1cc953"]
}, Open  ]],
Cell[92321, 2608, 2946, 91, 77, "Text",ExpressionUUID->"39a11a30-ee47-43f5-821b-3805e393111e"],
Cell[CellGroupData[{
Cell[95292, 2703, 1308, 38, 67, "Input",ExpressionUUID->"d35b8b23-73fd-4a93-85b9-6747d5308601"],
Cell[96603, 2743, 217, 5, 32, "Output",ExpressionUUID->"9503e342-ca92-4165-b3db-4127e9898655"]
}, Open  ]],
Cell[96835, 2751, 614, 11, 35, "Text",ExpressionUUID->"9243ee4c-a6e3-48ba-957a-1dd474b00584"],
Cell[CellGroupData[{
Cell[97474, 2766, 1335, 38, 67, "Input",ExpressionUUID->"4c95dd80-ebfd-4234-bbf8-a385fc8c48b7"],
Cell[98812, 2806, 2209, 38, 152, "Output",ExpressionUUID->"6fe5cb6b-b0bd-4c0c-8a6d-a9d6b7499426"]
}, Open  ]],
Cell[101036, 2847, 1533, 41, 77, "Text",ExpressionUUID->"c9fe50ac-b75d-40a1-b9a8-b2956d293cd5"],
Cell[CellGroupData[{
Cell[102594, 2892, 1146, 22, 67, "Input",ExpressionUUID->"8d66c951-28d1-4013-aa0e-eac841f4143f"],
Cell[103743, 2916, 251, 7, 32, "Output",ExpressionUUID->"1bb335ea-97ed-445e-ac2c-75afd7f1ab69"]
}, Open  ]],
Cell[104009, 2926, 2611, 78, 54, "Text",ExpressionUUID->"1b439d92-0bcf-4f5e-b34c-fb0a6082ef8c"],
Cell[CellGroupData[{
Cell[106645, 3008, 1081, 21, 67, "Input",ExpressionUUID->"825e686e-f44a-4b1c-a6e9-efe0885f887a"],
Cell[107729, 3031, 221, 6, 50, "Output",ExpressionUUID->"f490bfa0-5eda-489f-a574-dc66f57a3a7e"]
}, Open  ]],
Cell[107965, 3040, 2450, 67, 96, "Text",ExpressionUUID->"ba440dde-f233-43a7-880c-dea5ad0e5e1a"],
Cell[CellGroupData[{
Cell[110440, 3111, 858, 23, 48, "Input",ExpressionUUID->"c61aa553-ab33-4bb5-a391-885d211da1d2"],
Cell[111301, 3136, 376, 9, 28, "Message",ExpressionUUID->"261cb3fc-8f5d-4f98-9c1c-eed2a3aa314d"],
Cell[111680, 3147, 209, 4, 32, "Output",ExpressionUUID->"2a850f2a-d4f6-497e-b23a-3ae7d6fe0ab5"]
}, Open  ]],
Cell[111904, 3154, 99, 1, 4, "PageBreak",ExpressionUUID->"f02aed8a-4808-4436-bc85-93198aaee857",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[112040, 3160, 340, 5, 54, "Subsection",ExpressionUUID->"90bb6857-d621-4bbf-aa09-4d4f21e367e9"],
Cell[112383, 3167, 515, 10, 35, "Text",ExpressionUUID->"efc78d0f-88f9-405a-9003-ac78df9cec39"],
Cell[112901, 3179, 5963, 160, 210, "Input",ExpressionUUID->"a6b664c4-3c7c-490e-9c59-863e7c923ede"],
Cell[118867, 3341, 419, 6, 35, "Text",ExpressionUUID->"0cc31713-a988-4593-bc84-99354b92ea6c"],
Cell[CellGroupData[{
Cell[119311, 3351, 199, 4, 28, "Input",ExpressionUUID->"04a768b3-1e6d-4b38-9310-5cac7ce98a3f"],
Cell[119513, 3357, 534, 16, 65, "Output",ExpressionUUID->"57e7b5bf-bcd6-4277-a15b-68e73f83343b"]
}, Open  ]],
Cell[120062, 3376, 1513, 43, 54, "Text",ExpressionUUID->"b031990b-df27-40e8-8aae-0f957adb4aeb"],
Cell[CellGroupData[{
Cell[121600, 3423, 779, 22, 48, "Input",ExpressionUUID->"f1c4753b-1135-4cb4-85a9-435825a3bd28"],
Cell[122382, 3447, 1069, 26, 85, "Output",ExpressionUUID->"af9e20a4-a04e-4e78-b9e0-e88a6f562aea"]
}, Open  ]],
Cell[123466, 3476, 1988, 51, 54, "Text",ExpressionUUID->"08363287-6eae-499a-9ff3-b24e87d0962e"],
Cell[CellGroupData[{
Cell[125479, 3531, 1466, 34, 112, "Input",ExpressionUUID->"5ce36ab2-18b4-48b7-8ef3-397df775a9f5"],
Cell[126948, 3567, 453, 12, 48, "Output",ExpressionUUID->"ccf2ee9e-215e-40e4-8896-52a3415255b3"]
}, Open  ]],
Cell[127416, 3582, 99, 1, 4, "PageBreak",ExpressionUUID->"78086e72-914e-4eae-8b3e-a62cbcfa5764",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[127552, 3588, 367, 6, 54, "Subsection",ExpressionUUID->"3efd40ea-3099-4d14-9189-9e8b1c9675a0"],
Cell[127922, 3596, 586, 11, 35, "Text",ExpressionUUID->"9e2e04c0-bb30-4c49-84d9-8a2b47b641ac"],
Cell[128511, 3609, 5929, 164, 346, "Input",ExpressionUUID->"f0560921-6d7c-4bef-b68b-e1d2505cb266"],
Cell[134443, 3775, 419, 6, 35, "Text",ExpressionUUID->"0c7ae0dd-342e-4754-839a-c8eca50084a8"],
Cell[CellGroupData[{
Cell[134887, 3785, 199, 4, 28, "Input",ExpressionUUID->"7290929f-d99c-4a39-b076-dab59a40f1cd"],
Cell[135089, 3791, 520, 15, 58, "Output",ExpressionUUID->"da58f6f4-778d-42a5-b974-5239be243c93"]
}, Open  ]],
Cell[135624, 3809, 555, 10, 35, "Text",ExpressionUUID->"db2d996b-1bc3-4cd5-97c0-dab21c74dbf2"],
Cell[CellGroupData[{
Cell[136204, 3823, 2644, 80, 67, "Input",ExpressionUUID->"600fba3a-aec1-41b1-a105-08366b77a8c1"],
Cell[138851, 3905, 345, 7, 32, "Output",ExpressionUUID->"5492d8c1-26f7-457a-8189-ba381344fe3d"]
}, Open  ]],
Cell[139211, 3915, 1066, 17, 35, "Text",ExpressionUUID->"3c69f7e5-22f8-4c93-a6c0-feeafa3bbada"],
Cell[CellGroupData[{
Cell[140302, 3936, 1114, 33, 48, "Input",ExpressionUUID->"db5d48ce-ba2d-4295-9946-0c69bc293e42"],
Cell[141419, 3971, 1286, 30, 77, "Output",ExpressionUUID->"f6c8e505-2e03-45b9-8ab4-a3f3d30fd5b4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142742, 4006, 1756, 39, 121, "Input",ExpressionUUID->"90e90d80-421a-41be-ad2a-4225e660aede"],
Cell[144501, 4047, 305, 7, 50, "Output",ExpressionUUID->"1751973a-d68e-4088-bbea-0082f3bdb9cc"]
}, Open  ]],
Cell[144821, 4057, 99, 1, 4, "PageBreak",ExpressionUUID->"9574283c-6301-4232-935d-d470adc3eb30",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[144957, 4063, 395, 6, 54, "Subsection",ExpressionUUID->"debe1e9c-61eb-4e7e-ad5e-ea5bd4c65218"],
Cell[145355, 4071, 692, 12, 58, "Text",ExpressionUUID->"e7bd4f67-5589-41d1-a847-b289632be6de"],
Cell[146050, 4085, 99, 1, 4, "PageBreak",ExpressionUUID->"cebfab96-9742-49e8-8d87-2d0ffeb6746e",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[146186, 4091, 444, 7, 54, "Subsection",ExpressionUUID->"31819bda-ff7c-41cf-9a6d-799159d61c43"],
Cell[146633, 4100, 779, 14, 58, "Text",ExpressionUUID->"4eccf0b5-9d8c-449a-8d3a-059cdd7bb2b8"],
Cell[147415, 4116, 38507, 867, 598, "Input",ExpressionUUID->"cd4e4f5d-7327-40b2-baba-5a7a8e0682b1"],
Cell[185925, 4985, 578, 8, 35, "Text",ExpressionUUID->"6b4f62f3-e858-4c86-94c3-d09b39d96863"],
Cell[CellGroupData[{
Cell[186528, 4997, 460, 12, 28, "Input",ExpressionUUID->"e5683978-9fe6-4e0d-b982-84b5f5ac9df4"],
Cell[186991, 5011, 182, 3, 32, "Output",ExpressionUUID->"9165f86c-9ff7-42b5-b162-f94085bad066"]
}, Open  ]],
Cell[187188, 5017, 413, 8, 58, "Text",ExpressionUUID->"9b248da7-cb5d-4c71-9a19-b7bcc8ecf379"],
Cell[CellGroupData[{
Cell[187626, 5029, 2247, 60, 120, "Input",ExpressionUUID->"5a9f62d8-4fa0-4962-be5b-3be50fd543ae"],
Cell[189876, 5091, 258, 5, 32, "Output",ExpressionUUID->"f75a37ad-5394-4069-89ad-c7a44fd8a340"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190171, 5101, 3926, 107, 186, "Input",ExpressionUUID->"709bfcce-daaf-41be-a723-c7e35ca46f24"],
Cell[194100, 5210, 228, 5, 32, "Output",ExpressionUUID->"02221924-75fd-4431-960c-0e23ea226dde"]
}, Open  ]],
Cell[CellGroupData[{
Cell[194365, 5220, 5397, 149, 252, "Input",ExpressionUUID->"980a8a53-5734-43fa-8fd5-0e9932dcaf74"],
Cell[199765, 5371, 296, 7, 32, "Output",ExpressionUUID->"24393a30-d51d-4366-a101-2fc9140c909c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200098, 5383, 2136, 61, 120, "Input",ExpressionUUID->"8ad6a43c-e111-4159-8445-af602e757dfe"],
Cell[202237, 5446, 156, 3, 32, "Output",ExpressionUUID->"31efcb68-7722-4998-87f1-92cf5e4d0d6d"]
}, Open  ]],
Cell[202408, 5452, 358, 7, 35, "Text",ExpressionUUID->"a2dc292e-1b38-4b7c-85ef-d76f6a366e71"],
Cell[CellGroupData[{
Cell[202791, 5463, 2049, 57, 101, "Input",ExpressionUUID->"04b5940e-d446-4242-92d7-f087496f6812"],
Cell[204843, 5522, 4342, 110, 307, "Output",ExpressionUUID->"6a1f3076-27ed-4d17-8989-6b309c45405b"]
}, Open  ]],
Cell[209200, 5635, 343, 7, 35, "Text",ExpressionUUID->"848c75d1-237d-48e6-9cfe-c898f2277856"],
Cell[CellGroupData[{
Cell[209568, 5646, 733, 16, 48, "Input",ExpressionUUID->"db8ad720-e871-4065-b755-16befefbb54d"],
Cell[210304, 5664, 635, 17, 48, "Output",ExpressionUUID->"e47b96f7-7de6-444d-8d0e-0c8fa20cff1d"]
}, Open  ]],
Cell[210954, 5684, 99, 1, 4, "PageBreak",ExpressionUUID->"4ccbf4b4-91d8-4111-ba21-a04966b366c5",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[211090, 5690, 469, 7, 54, "Subsection",ExpressionUUID->"296afdb8-1cf5-4dfb-9bb9-acf12e869dc0"],
Cell[211562, 5699, 825, 15, 58, "Text",ExpressionUUID->"bd544f69-7b15-40aa-b33d-b8e5749f08ae"],
Cell[212390, 5716, 44834, 962, 761, "Input",ExpressionUUID->"555a1016-f71f-4f53-a854-a65e78769537"],
Cell[257227, 6680, 633, 9, 35, "Text",ExpressionUUID->"c1b5218e-219c-44b2-9473-17eb7a41ac84"],
Cell[CellGroupData[{
Cell[257885, 6693, 560, 16, 28, "Input",ExpressionUUID->"d585fa70-5e80-4b4c-a298-f0a9d07bcb09"],
Cell[258448, 6711, 232, 4, 32, "Output",ExpressionUUID->"f63e41f0-bf42-40c5-a826-b20aab99ab56"]
}, Open  ]],
Cell[258695, 6718, 242, 5, 35, "Text",ExpressionUUID->"3d7b0791-6741-4a73-b660-be95369fc52d"],
Cell[CellGroupData[{
Cell[258962, 6727, 14945, 396, 499, "Input",ExpressionUUID->"a05975c8-4cef-4d58-a01f-2e34efa4d34e"],
Cell[273910, 7125, 35427, 778, 1755, "Output",ExpressionUUID->"d5ce1047-de11-4ca3-9036-666b3dc5d5d8"]
}, Open  ]],
Cell[309352, 7906, 429, 8, 35, "Text",ExpressionUUID->"a6296525-f2dc-4c19-ad2d-fc43286e072b"],
Cell[CellGroupData[{
Cell[309806, 7918, 856, 22, 67, "Input",ExpressionUUID->"90a8903b-5235-47f3-b345-cb2b41becb48"],
Cell[310665, 7942, 307, 7, 32, "Output",ExpressionUUID->"10af0b97-bb0e-4d1d-884c-5fbf238d6009"]
}, Open  ]],
Cell[CellGroupData[{
Cell[311009, 7954, 692, 18, 67, "Input",ExpressionUUID->"b4a03d44-babd-4bc0-a1fa-77126c5efaf7"],
Cell[311704, 7974, 458, 13, 50, "Output",ExpressionUUID->"9109ff35-59f0-43c8-9777-34d1149861d8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312199, 7992, 701, 19, 48, "Input",ExpressionUUID->"55f67912-c0d7-4b88-8b23-ae86dc0b9519"],
Cell[312903, 8013, 636, 17, 48, "Output",ExpressionUUID->"439a9cf9-1575-42e8-b654-d1f3c2afd91c"]
}, Open  ]],
Cell[313554, 8033, 99, 1, 4, "PageBreak",ExpressionUUID->"b72abac6-c595-46c2-92a0-2db8f989a099",
 PageBreakBelow->True]
}, Open  ]],
Cell[CellGroupData[{
Cell[313690, 8039, 519, 8, 54, "Subsection",ExpressionUUID->"61525a82-4caf-4fc0-8895-44cfff6a6dbd"],
Cell[314212, 8049, 5967, 147, 167, "Input",ExpressionUUID->"ae6079b4-eebc-4b16-b860-61b4497d813c"],
Cell[320182, 8198, 463, 8, 35, "Text",ExpressionUUID->"3962017c-bbc6-433f-a38c-3405d7c7166a"],
Cell[CellGroupData[{
Cell[320670, 8210, 3003, 87, 105, "Input",ExpressionUUID->"5fdc4422-8cda-44d0-9110-21db47aa80dd"],
Cell[323676, 8299, 254, 5, 32, "Output",ExpressionUUID->"dcef8bac-3b44-406c-8616-06f6f90d2124"]
}, Open  ]],
Cell[323945, 8307, 565, 10, 58, "Text",ExpressionUUID->"3ce65b2c-49de-4301-82b5-0a6ecb056486"]
}, Open  ]]
}, Open  ]]
}
]
*)


